Calculating two-strand jellyfish relations

We construct subfactors where one of the principal graphs is a spoke graph using an algorithm which computes two-strand jellyfish relations. One of the subfactors we construct is a 3^{Z/4} subfactor known to Izumi, which has not previously appeared in the literature. To do so, we provide a systematic treatment of the space of second annular consequences, which is analogous to Jones' treatment of the space of first annular consequences in his quadratic tangles article. This article is the natural followup to two recent articles on spoke subfactor planar algebras and the jellyfish algorithm. Work of Bigelow-Penneys explains the connection between spoke subfactor planar algebras and the jellyfish algorithm, and work of Morrison-Penneys automates the construction of subfactors where both principal graphs are spoke graphs using one-strand jellyfish.

==> code/GenerateLaTeX.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    236731,       5684]
NotebookOptionsPosition[    229763,       5463]
NotebookOutlinePosition[    230124,       5479]
CellTagsIndexPosition[    230081,       5476]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.578759172501638*^9, 3.578759172955538*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.541194888426516*^9, 3.5444565413684807`*^9, 
  3.5444618950312138`*^9, 3.5444670030907803`*^9, 3.544475326948509*^9, 
  3.544475453478394*^9, 3.544479848330451*^9, 3.5444810752307453`*^9, 
  3.5486262929674253`*^9, 3.5511482050276403`*^9, 3.552100220087063*^9, 
  3.553423029474778*^9, 3.578759174211131*^9, 3.578761911442868*^9, 
  3.57878010450222*^9, 3.581342815953966*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.541194888426516*^9, 3.5444565413684807`*^9, 
  3.5444618950312138`*^9, 3.5444670030907803`*^9, 3.544475326948509*^9, 
  3.544475453478394*^9, 3.544479848330451*^9, 3.5444810752307453`*^9, 
  3.5486262929674253`*^9, 3.5511482050276403`*^9, 3.552100220087063*^9, 
  3.553423029474778*^9, 3.578759174211131*^9, 3.578761911442868*^9, 
  3.57878010450222*^9, 3.5813428159556103`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "You", " ", "must", " ", "run", " ", "the", " ", 
   "\"\<Graphs, number fields, and chiralities\>\"", " ", "and", " ", 
   "\"\<Loading and saving\>\"", " ", "sections", " ", "of", " ", 
   RowBox[{"TwoStrandJellyfish", ".", "nb"}], " ", 
   RowBox[{"first", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.548101890334536*^9, 3.548101897714911*^9}, {
  3.5535436401300793`*^9, 3.5535436551050262`*^9}, {3.55354462397056*^9, 
  3.553544644857203*^9}, {3.582473574658225*^9, 3.5824735783146544`*^9}}],

Cell[CellGroupData[{

Cell["Loading generators", "Section",
 CellChangeTimes->{{3.5444814379082623`*^9, 3.544481451403585*^9}, {
  3.5481013115318604`*^9, 3.5481013119319677`*^9}, {3.553544710759469*^9, 
  3.553544712885495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qtdir", " ", "=", " ", 
  RowBox[{"NotebookDirectory", "[", "]"}]}]], "Input"],

Cell[BoxData["\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code/\"\>"], "Output",
 CellChangeTimes->{3.5539807380744753`*^9, 3.573245489799253*^9, 
  3.57325138180332*^9, 3.57330936126821*^9, 3.5775369184573298`*^9, 
  3.581263911068865*^9, 3.5812639536836023`*^9, 3.582473935534896*^9, 
  3.584887228284564*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "now", " ", "load", " ", "the", " ", "saved", " ", 
   RowBox[{"generators", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55354373759787*^9, 3.5535438353773003`*^9}, {
   3.582473593377448*^9, 3.582473594480057*^9}, 3.582474401177824*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G3333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G3333ZMod4", ",", "2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.553543681968739*^9, 3.553543736273264*^9}, {
  3.553980712928174*^9, 3.553980713150051*^9}, {3.573224787053348*^9, 
  3.573224799819631*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.581263953916143*^9, 3.581342872226389*^9, 
  3.582473935732381*^9, 3.5848872284694033`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.581263953916143*^9, 3.581342872226389*^9, 
  3.582473935732381*^9, 3.584887228517365*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.581263953916143*^9, 3.581342872226389*^9, 
  3.582473935732381*^9, 3.5848872286155357`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " output"
}], "Section",
 CellChangeTimes->{3.553544729742529*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"comment", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"comment", "[", "cmd_", "]"}], ":=", 
  RowBox[{"\"\<% generated by the command '\>\"", "<>", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Hold", "[", "cmd", "]"}], ",", "InputForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "<>", 
   "\"\<' in the Mathematica notebook code/GenerateLaTeX.nb available with \
the arXiv sources of this article.\\n\>\"", "<>", "cmd"}]}]}], "Input",
 CellChangeTimes->{{3.543758328020751*^9, 3.5437584679234943`*^9}, {
  3.548104115134808*^9, 3.548104118733674*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 3.538250832774498*^9}, {3.574533353605348*^9, 
  3.574533363702684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539185796745557*^9, 3.539185815112829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"StringQ", "[", "S", "]"}], ",", "S", ",", 
    RowBox[{"fixLaTeX", "[", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"prepareForLaTeX", "[", "S", "]"}], ",", "TeXForm"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 3.539032165917276*^9}, {
  3.5732973732935753`*^9, 3.5732973839728193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "30"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539812848808193`*^9, 3.5539813127287893`*^9}, {
  3.5733018930849533`*^9, 3.573301946820827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"S", ",", 
    RowBox[{
     RowBox[{"\"\<\\\\text{LaTeXRoot}(\\\\{\>\"", "~~", 
      RowBox[{"l", ":", 
       RowBox[{"ShortestMatch", "[", "__", "]"}]}], "~~", "\"\<\\\\},\>\"", "~~", 
      RowBox[{"k", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "DigitCharacter", "|", "\"\<+\>\"", "|", "\"\<-\>\"", "|", 
          "\"\<.\>\"", "|", "\"\< \>\"", "|", "\"\<i\>\""}], ")"}], ".."}]}], 
      "~~", "\"\<)\>\""}], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringLength", "[", "l", "]"}], ">", "MaxLength"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<\\\\lambda_{\\\\begin{subarray}{l}\>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"l", ",", 
          RowBox[{"\"\<,\>\"", "\[Rule]", "\"\<,\\\\\\\\\>\""}]}], "]"}], 
        "<>", "\"\<\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "\"\<\\\\lambda_{\>\"", "<>", "l", "<>", "\"\<}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.53902771614983*^9, 3.539027818939972*^9}, {
   3.541275944776557*^9, 3.5412759865277967`*^9}, {3.5539811080551243`*^9, 
   3.5539812253661947`*^9}, {3.553981273896332*^9, 3.5539812838067904`*^9}, 
   3.553981343842821*^9, {3.55398153809925*^9, 3.553981554659623*^9}, {
   3.5539816331141987`*^9, 3.55398164127481*^9}, {3.5539816738113613`*^9, 
   3.55398168100305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareForLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"S", "/.", 
   RowBox[{"{", 
    RowBox[{"x_Root", "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"LaTeXRoot", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "[",
              "z", "]"}], ",", "z"}], "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "*)"}], 
         RowBox[{"Chop", "[", 
          RowBox[{"unambiguousN", "[", "x", "]"}], "]"}]}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.539032068658503*^9, 3.539032090045784*^9}, {
   3.5412759026676073`*^9, 3.541275908370986*^9}, {3.541276296705641*^9, 
   3.5412762969215183`*^9}, {3.5412763709192457`*^9, 3.54127637253829*^9}, 
   3.541276464351321*^9, {3.578780330547656*^9, 3.578780334725231*^9}, {
   3.578912902100808*^9, 3.578912904962583*^9}, {3.582473653873871*^9, 
   3.582473654714432*^9}}],

Cell["\<\
unambiguousN takes a Mathematica Root expression, and evaluates it \
numerically at sufficiently high precision to clearly separate it from the \
other roots of the same minimal polynomial.\
\>", "Text",
 CellChangeTimes->{{3.543328946656292*^9, 3.543328982137616*^9}, {
  3.5444810930792923`*^9, 3.544481095982057*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "unambiguousN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unambiguousN", "[", "x_Root", "]"}], ":=", 
  RowBox[{
   RowBox[{"unambiguousN", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "roots", ",", "z", ",", "gap", ",", "n", ",", "preliminaryresult", ",", 
       "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
           "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "[", "z", "]"}], ",", "z"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gap", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Min", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootReduce", "[", 
                RowBox[{"Abs", "[", 
                 RowBox[{"#1", "-", "#2"}], "]"}], "]"}], "&"}], ",", "roots",
               ",", "roots"}], "]"}], "]"}], ",", "0"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"10", ",", "gap"}], "]"}]}], "]"}], "]"}], "-", "3"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"preliminaryresult", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"100", ",", 
               RowBox[{"-", "n"}]}], "]"}]}], "]"}], ",", 
           SuperscriptBox["10", "n"]}], "]"}], ",", 
         RowBox[{"-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"Chop", "[", 
        RowBox[{"preliminaryresult", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"Accuracy", "[", "preliminaryresult", "]"}]}], ")"}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.578912844243969*^9, 3.578912893057826*^9}, {
  3.582473647988782*^9, 3.582473651698358*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Writing lemmas", "Section",
 CellChangeTimes->{{3.544481514377994*^9, 3.54448152232146*^9}, {
  3.54810129936399*^9, 3.5481013007397823`*^9}}],

Cell[CellGroupData[{

Cell["code for jellyfish matrix typesetting", "Subsection",
 CellChangeTimes->{{3.541193850857813*^9, 3.541193856684237*^9}, 
   3.5411961449402447`*^9, {3.544481535297118*^9, 3.5444815489126883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetMatrixLine", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", "x"}], ",", "\"\< & \>\""}], "]"}], "<>", 
   "\"\< \\\\\\\\[6pt]\\n\>\""}]}]], "Input",
 CellChangeTimes->{{3.538250012664069*^9, 3.538250029314415*^9}, 
   3.538250091312973*^9, {3.538250129231739*^9, 3.5382501395681543`*^9}, {
   3.538250175079866*^9, 3.538250264952614*^9}, {3.538250302832184*^9, 
   3.5382503983729477`*^9}, {3.538250523403845*^9, 3.5382506024031973`*^9}, {
   3.539022348938218*^9, 3.539022350874016*^9}, {3.53903179844125*^9, 
   3.539031805544664*^9}, {3.539032034050807*^9, 3.5390320386015368`*^9}, {
   3.5390321875452213`*^9, 3.5390321911113787`*^9}, {3.539107882910516*^9, 
   3.539107973848679*^9}, {3.5391080387131166`*^9, 3.53910804218618*^9}, {
   3.5411939435439367`*^9, 3.5411939454548693`*^9}, {3.541194046297257*^9, 
   3.541194054458309*^9}, {3.54119410172803*^9, 3.541194121215049*^9}, {
   3.541194151813684*^9, 3.541194217597611*^9}, {3.5411951732730007`*^9, 
   3.5411951791677103`*^9}, {3.5411953912858763`*^9, 
   3.5411954090514383`*^9}, {3.541195726980665*^9, 3.5411957341697397`*^9}, {
   3.541195796944697*^9, 3.541195809928179*^9}, {3.5411958704246273`*^9, 
   3.541195872318082*^9}, {3.541195909543185*^9, 3.541195911324709*^9}, 
   3.5411961449430943`*^9, {3.541196206524433*^9, 3.541196207403986*^9}, 
   3.541196268514228*^9, {3.541196864186707*^9, 3.5411968651580667`*^9}, {
   3.553981476661788*^9, 3.553981480116479*^9}, {3.573297318458209*^9, 
   3.573297361787485*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetMatrix", "[", "m_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\[IndentingNewLine]", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"StringJoin", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"TypesetMatrixLine", "[", "#", "]"}], "&"}], "/@", "m"}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "10"}]}], "}"}]}], "]"}], "<>", "\[IndentingNewLine]", 
   "\"\<\\\\end{pmatrix}\>\""}]}]], "Input",
 CellChangeTimes->{{3.541197983697854*^9, 3.541198017569376*^9}, 
   3.5487707169543877`*^9, {3.55398152154846*^9, 3.553981521868144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetQuadraticTanglesInAnnularConsequencesMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "m1", ",", "m2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting QTAC\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"LoadQuadraticTanglesInAnnularConsequences", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m1", ",", "m2"}], "}"}], "=", "m"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<K_{n+1} &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", "m1", "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\\\check{K} &= \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", "m2", "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539031907510807*^9, 3.5390319123495817`*^9}, {
   3.539107821896249*^9, 3.539107860838398*^9}, {3.541193803290637*^9, 
   3.541193849340118*^9}, {3.541194300326703*^9, 3.541194340514226*^9}, {
   3.541194378465972*^9, 3.5411944492717876`*^9}, {3.541194695392823*^9, 
   3.541194821613472*^9}, {3.541195015841881*^9, 3.541195017673978*^9}, {
   3.541196010849036*^9, 3.541196012495474*^9}, {3.5411960663826427`*^9, 
   3.5411960703177767`*^9}, 3.541196144941502*^9, {3.541196202418742*^9, 
   3.541196204113852*^9}, {3.541196275402714*^9, 3.54119627881074*^9}, {
   3.541196867902861*^9, 3.5411968701419764`*^9}, {3.541198029663941*^9, 
   3.5411981008294773`*^9}, {3.548161262626953*^9, 3.548161265321485*^9}, {
   3.548627318404189*^9, 3.548627321018896*^9}, {3.548628324650803*^9, 
   3.5486283377520723`*^9}, {3.5487707260495253`*^9, 
   3.5487707568546677`*^9}, {3.553544210646985*^9, 3.553544226896676*^9}, {
   3.573245348166355*^9, 3.5732453494332237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishMatricesAtDepthNPlus1", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "jm", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JM\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jm", "=", 
      RowBox[{"LoadJellyfishMatricesAtDepthNPlus1", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<J_{n+1} &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jm", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "<>", 
      "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\n\\\\check{J} &= \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jm", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "<>", 
      "\[IndentingNewLine]", "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5444803315276012`*^9, 3.544480361877635*^9}, {
   3.544480392686962*^9, 3.544480407204393*^9}, 3.544480506610673*^9, {
   3.5444806763887377`*^9, 3.5444806938522663`*^9}, {3.5481612687016897`*^9, 
   3.548161275699768*^9}, {3.548627328066669*^9, 3.548627384624317*^9}, {
   3.5486283441506767`*^9, 3.5486283464696207`*^9}, {3.54877079340655*^9, 
   3.548770802262973*^9}, {3.551151327164423*^9, 3.551151343030113*^9}, {
   3.573225402518304*^9, 3.573225413309722*^9}, {3.5732453278071337`*^9, 
   3.573245344637857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishFormulasMatricesAtDepthNPlus1", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jff1", ",", "jff2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JF\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"jff1", ",", "jff2"}], "}"}], "=", 
      RowBox[{"LoadJellyfishFormulasAtDepthNPlus1", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<J_{n+1}^{L}K_{n+1} &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jff1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\n\\\\check{J}^{-1}\\\\check{K} &= \
\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jff2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539025459330122*^9, 3.539025460056839*^9}, {
   3.539025576375843*^9, 3.539025643742552*^9}, {3.5390257066316633`*^9, 
   3.53902585639649*^9}, {3.539025889429961*^9, 3.539025890916668*^9}, {
   3.53902601189179*^9, 3.53902604140604*^9}, {3.539026416596128*^9, 
   3.539026428530828*^9}, 3.5390264620228653`*^9, {3.5390279394691257`*^9, 
   3.539027943532947*^9}, {3.5390322311526423`*^9, 3.539032341604766*^9}, {
   3.5390324361057453`*^9, 3.53903246562215*^9}, {3.539032506892517*^9, 
   3.539032510347341*^9}, {3.5391318583253727`*^9, 3.539131991620614*^9}, {
   3.5411976972184763`*^9, 3.541197703457921*^9}, {3.541197847724687*^9, 
   3.541197857504037*^9}, {3.541198453970141*^9, 3.541198552962303*^9}, {
   3.541198657657552*^9, 3.541198661914691*^9}, {3.54816128061093*^9, 
   3.548161283905438*^9}, {3.54862738952887*^9, 3.548627400887992*^9}, {
   3.5486283519035797`*^9, 3.548628354325664*^9}, {3.548770593859947*^9, 
   3.548770601442996*^9}, {3.54877088204521*^9, 3.548770889989567*^9}, {
   3.551151350356152*^9, 3.551151357397768*^9}, {3.553534932811911*^9, 
   3.553534933474463*^9}, {3.573225409479451*^9, 3.573225416038124*^9}, {
   3.57324532018465*^9, 3.5732453410790653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "jm", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JM\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jm", "=", 
      RowBox[{"LoadJellyfishMatrices", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<J &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", "jm", "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5444803315276012`*^9, 3.544480361877635*^9}, {
   3.544480392686962*^9, 3.544480407204393*^9}, 3.544480506610673*^9, {
   3.5444806763887377`*^9, 3.5444806938522663`*^9}, {3.5481612687016897`*^9, 
   3.548161275699768*^9}, {3.548627328066669*^9, 3.548627384624317*^9}, {
   3.5486283441506767`*^9, 3.5486283464696207`*^9}, {3.54877079340655*^9, 
   3.548770802262973*^9}, {3.551151327164423*^9, 3.551151343030113*^9}, {
   3.573225402518304*^9, 3.573225413309722*^9}, {3.57324541206493*^9, 
   3.5732454484290743`*^9}, 3.584886878414167*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishFormulas", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "jff1", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JF\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jff1", "=", 
      RowBox[{"LoadJellyfishFormulas", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<(J^{L}K)^T &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"Transpose", "[", "jff1", "]"}], "]"}], "<>", 
      "\[IndentingNewLine]", "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539025459330122*^9, 3.539025460056839*^9}, {
   3.539025576375843*^9, 3.539025643742552*^9}, {3.5390257066316633`*^9, 
   3.53902585639649*^9}, {3.539025889429961*^9, 3.539025890916668*^9}, {
   3.53902601189179*^9, 3.53902604140604*^9}, {3.539026416596128*^9, 
   3.539026428530828*^9}, 3.5390264620228653`*^9, {3.5390279394691257`*^9, 
   3.539027943532947*^9}, {3.5390322311526423`*^9, 3.539032341604766*^9}, {
   3.5390324361057453`*^9, 3.53903246562215*^9}, {3.539032506892517*^9, 
   3.539032510347341*^9}, {3.5391318583253727`*^9, 3.539131991620614*^9}, {
   3.5411976972184763`*^9, 3.541197703457921*^9}, {3.541197847724687*^9, 
   3.541197857504037*^9}, {3.541198453970141*^9, 3.541198552962303*^9}, {
   3.541198657657552*^9, 3.541198661914691*^9}, {3.54816128061093*^9, 
   3.548161283905438*^9}, {3.54862738952887*^9, 3.548627400887992*^9}, {
   3.5486283519035797`*^9, 3.548628354325664*^9}, {3.548770593859947*^9, 
   3.548770601442996*^9}, {3.54877088204521*^9, 3.548770889989567*^9}, {
   3.551151350356152*^9, 3.551151357397768*^9}, {3.553534932811911*^9, 
   3.553534933474463*^9}, {3.573225409479451*^9, 3.573225416038124*^9}, {
   3.573245442390983*^9, 3.573245476025806*^9}, {3.573246314812458*^9, 
   3.573246317544845*^9}, {3.5732466614562263`*^9, 3.5732466633279*^9}, {
   3.573246711605654*^9, 3.5732467143389807`*^9}, {3.5732467750005217`*^9, 
   3.573246781552137*^9}, {3.573303766112274*^9, 3.573303770366631*^9}, {
   3.573304551675333*^9, 3.573304552137417*^9}, {3.5848868815646276`*^9, 
   3.584886883692491*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Typesetting goodRTAC", "Subsection",
 CellChangeTimes->{{3.57324967787479*^9, 3.573249687217128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetTableLine", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"\"\<$\>\"", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", "x"}], ",", "\"\<$ & $\>\""}], "]"}], "<>", 
   RowBox[{"(*", "\"\< \\\\displaybreak[1]\>", "*)"}], 
   "\"\<$ \\\\\\\\[4pt]\\n\\\\hline \>\""}]}]], "Input",
 CellChangeTimes->{{3.538250012664069*^9, 3.538250029314415*^9}, 
   3.538250091312973*^9, {3.538250129231739*^9, 3.5382501395681543`*^9}, {
   3.538250175079866*^9, 3.538250264952614*^9}, {3.538250302832184*^9, 
   3.5382503983729477`*^9}, {3.538250523403845*^9, 3.5382506024031973`*^9}, {
   3.539022348938218*^9, 3.539022350874016*^9}, {3.53903179844125*^9, 
   3.539031805544664*^9}, {3.539032034050807*^9, 3.5390320386015368`*^9}, {
   3.5390321875452213`*^9, 3.5390321911113787`*^9}, {3.539107882910516*^9, 
   3.539107973848679*^9}, {3.5391080387131166`*^9, 3.53910804218618*^9}, {
   3.5411939435439367`*^9, 3.5411939454548693`*^9}, {3.541194046297257*^9, 
   3.541194054458309*^9}, {3.54119410172803*^9, 3.541194121215049*^9}, {
   3.541194151813684*^9, 3.541194217597611*^9}, {3.5411951732730007`*^9, 
   3.5411951791677103`*^9}, {3.5411953912858763`*^9, 
   3.5411954090514383`*^9}, {3.541195726980665*^9, 3.5411957341697397`*^9}, {
   3.541195796944697*^9, 3.541195809928179*^9}, {3.5411958704246273`*^9, 
   3.541195872318082*^9}, {3.541195909543185*^9, 3.541195911324709*^9}, 
   3.5411961449430943`*^9, {3.541196206524433*^9, 3.541196207403986*^9}, 
   3.541196268514228*^9, {3.541196864186707*^9, 3.5411968651580667`*^9}, {
   3.553981476661788*^9, 3.553981480116479*^9}, {3.573297318458209*^9, 
   3.573297361787485*^9}, {3.5733002140549*^9, 3.573300215772752*^9}, {
   3.573300310918298*^9, 3.5733003315962067`*^9}, 3.573300390705315*^9, {
   3.573300934551659*^9, 3.5733009381012163`*^9}, 3.573301340647653*^9, {
   3.573301572855462*^9, 3.573301572949369*^9}, {3.574531722203532*^9, 
   3.5745317290664587`*^9}, {3.57453184505122*^9, 3.574531854448593*^9}, {
   3.574531920500939*^9, 3.5745319321773357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetTable", "[", "m_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
  "\"\<\\n{\\scriptsize{\\n\>\"", "<>", "\"\<\\\\begin{longtable}{|\>\"", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"\"\<c\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"Transpose", "[", "m", "]"}], "]"}], "]"}]}], "}"}]}], 
      "]"}], ",", "\"\<|\>\""}], "]"}], "<>", "\"\<|}\\n \>\"", "<>", 
   "\[IndentingNewLine]", "\"\<\\\\hline \\n\>\"", "<>", 
   "\[IndentingNewLine]", "\"\< & \>\"", "<>", " ", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<$X_1$\>\"", ",", "\"\<$X_2$\>\"", ",", "\"\<$X_3$\>\"", ",", 
         "\"\<$X_4$\>\""}], "}"}], ",", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Transpose", "[", "m", "]"}], "]"}], "-", "1"}]}], "]"}], 
     ",", "\"\< & \>\""}], "]"}], "<>", "\[IndentingNewLine]", 
   "\"\<\\\\\\\\[4pt]\\n\\\\hline \>\"", "<>", "\[IndentingNewLine]", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"StringJoin", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"TypesetTableLine", "[", "#", "]"}], "&"}], "/@", "m"}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "9"}]}], "}"}]}], "]"}], "<>", "\[IndentingNewLine]", 
   "\"\<\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\>\""}]}]], "Input",
 CellChangeTimes->{{3.541197983697854*^9, 3.541198017569376*^9}, 
   3.5487707169543877`*^9, {3.55398152154846*^9, 3.553981521868144*^9}, {
   3.573300219564983*^9, 3.573300237100048*^9}, {3.573300268758614*^9, 
   3.573300327399399*^9}, {3.57330037305235*^9, 3.573300395914328*^9}, {
   3.573300430169128*^9, 3.573300527213189*^9}, {3.573300570631523*^9, 
   3.573300627065242*^9}, {3.5733007011323566`*^9, 3.573300750175959*^9}, {
   3.573300804157233*^9, 3.573300804291005*^9}, {3.5733013350936832`*^9, 
   3.573301357834363*^9}, {3.573301395992352*^9, 3.573301396151587*^9}, 
   3.5733014287087803`*^9, {3.573301575985086*^9, 3.573301636949585*^9}, {
   3.574531594975071*^9, 3.57453165078898*^9}, {3.574531718996235*^9, 
   3.574531748405253*^9}, 3.57453179055733*^9, {3.5745320776770267`*^9, 
   3.574532098507249*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrepareReducedTrains", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "generatorNames", ",", "numberOfGenerators"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"generatorNames", "=", 
      RowBox[{"Take", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
         "}"}], ",", "numberOfGenerators"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Outer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "<>", "\"\<\\\\traincirc{n-2}\>\"", "<>", "#2"}], 
          "&"}], ",", "generatorNames", ",", "generatorNames"}], "]"}], "]"}],
       "~", "Join", "~", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Outer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "#1", "<>", "\"\<\\\\traincirc{n-1}\>\"", "<>", "#2", "<>", 
           "\"\<\\\\traincirc{n-1}\>\"", "<>", "#3"}], "&"}], ",", 
         "generatorNames", ",", "generatorNames", ",", "generatorNames"}], 
        "]"}], "]"}], "~", "Join", "~", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Outer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<C_{\>\"", "<>", 
           RowBox[{"ToString", "[", "#1", "]"}], "<>", "\"\<}[\>\"", "<>", 
           "#2", "<>", "\"\<\\\\traincirc{n-1}\>\"", "<>", "#3", "<>", 
           "\"\<]\>\""}], "&"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "3"}], "]"}], ",", "generatorNames", ",", 
         "generatorNames"}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.573249702088497*^9, 3.5732497531358767`*^9}, {
  3.573250808977933*^9, 3.573250971762775*^9}, {3.573251006991919*^9, 
  3.573251144264634*^9}, {3.573251210114645*^9, 3.573251212560348*^9}, {
  3.573297434298237*^9, 3.573297442000876*^9}, {3.574531751668415*^9, 
  3.574531783510507*^9}, {3.574531895061304*^9, 3.57453190655042*^9}, {
  3.5745319799605513`*^9, 3.574531994348647*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGoodReducedTrainsInAnnularConsequencesMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"reducedTrains", ",", "m", ",", "m2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting QTAC\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"LoadGoodReducedTrainsInAnnularConsequences", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"reducedTrains", "=", 
      RowBox[{"PrepareReducedTrains", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m2", "=", 
      RowBox[{
       RowBox[{"{", "reducedTrains", "}"}], "~", "Join", "~", "m"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TypesetTable", "[", 
      RowBox[{"Transpose", "[", "m2", "]"}], "]"}]}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539031907510807*^9, 3.5390319123495817`*^9}, {
   3.539107821896249*^9, 3.539107860838398*^9}, {3.541193803290637*^9, 
   3.541193849340118*^9}, {3.541194300326703*^9, 3.541194340514226*^9}, {
   3.541194378465972*^9, 3.5411944492717876`*^9}, {3.541194695392823*^9, 
   3.541194821613472*^9}, {3.541195015841881*^9, 3.541195017673978*^9}, {
   3.541196010849036*^9, 3.541196012495474*^9}, {3.5411960663826427`*^9, 
   3.5411960703177767`*^9}, 3.541196144941502*^9, {3.541196202418742*^9, 
   3.541196204113852*^9}, {3.541196275402714*^9, 3.54119627881074*^9}, {
   3.541196867902861*^9, 3.5411968701419764`*^9}, {3.541198029663941*^9, 
   3.5411981008294773`*^9}, {3.548161262626953*^9, 3.548161265321485*^9}, {
   3.548627318404189*^9, 3.548627321018896*^9}, {3.548628324650803*^9, 
   3.5486283377520723`*^9}, {3.5487707260495253`*^9, 
   3.5487707568546677`*^9}, {3.553544210646985*^9, 3.553544226896676*^9}, {
   3.573245296651434*^9, 3.573245306920895*^9}, {3.5732453541451273`*^9, 
   3.5732454054091263`*^9}, {3.573245461556959*^9, 3.573245465803413*^9}, {
   3.573246792037017*^9, 3.573246794421864*^9}, {3.57325123365152*^9, 
   3.573251273068534*^9}, {3.573251335680078*^9, 3.573251363692573*^9}, {
   3.5732974990903893`*^9, 3.573297540973488*^9}, {3.573297620417012*^9, 
   3.573297725600885*^9}, {3.573299896171262*^9, 3.573299910707355*^9}, {
   3.5732999682621803`*^9, 3.5733000000835257`*^9}, {3.573300065613451*^9, 
   3.5733001150378923`*^9}, {3.573300147667276*^9, 3.573300154262505*^9}, {
   3.5733002421810293`*^9, 3.5733002607840557`*^9}, {3.573300345469789*^9, 
   3.573300351181006*^9}, 3.574531739054916*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Preparing lemmas", "Subsection",
 CellChangeTimes->{{3.573245504611191*^9, 3.573245506986912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareBoxReducedTrains", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "generatorNames", ",", "numberOfGenerators"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"generatorNames", "=", 
      RowBox[{"Take", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
         "}"}], ",", "numberOfGenerators"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<f(\>\"", "<>", "#1", "<>", "\"\<\\\\traincirc{n-2}\>\"", "<>",
              "#2", "<>", "\"\<)\>\""}], "}"}], "&"}], ",", "generatorNames", 
          ",", "generatorNames"}], "]"}], ",", "1"}], "]"}], "~", "Join", "~", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<f(\>\"", "<>", "#1", "<>", "\"\<\\\\traincirc{n-1}\>\"", "<>",
              "#2", "<>", "\"\<\\\\traincirc{n-1}\>\"", "<>", "#3", "<>", 
             "\"\<)\>\""}], "}"}], "&"}], ",", "generatorNames", ",", 
          "generatorNames", ",", "generatorNames"}], "]"}], ",", "2"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.573302819874138*^9, 3.573302852078183*^9}, {
   3.5733029011176434`*^9, 3.573302939169817*^9}, 3.573302983133644*^9, {
   3.573303192809361*^9, 3.573303207318254*^9}, {3.573303240436696*^9, 
   3.573303240532159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareBoxJellyfish", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "generatorNames", ",", "numberOfGenerators"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"generatorNames", "=", 
      RowBox[{"Take", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
         "}"}], ",", "numberOfGenerators"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<f\\\\cdot j^2(\>\"", "<>", "#1", "<>", "\"\<)\>\""}], 
         "}"}], "&"}], ",", "generatorNames"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5733028352551117`*^9, 3.573302847531126*^9}, {
  3.573302948520648*^9, 3.5733029853247147`*^9}, {3.57330314983869*^9, 
  3.573303176716711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrepareLemmas", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "prefix", ",", "numberOfGenerators", ",", "rows", ",", "columns"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"prefix", "=", 
      RowBox[{"StringJoin", "@@", 
       RowBox[{"(", 
        RowBox[{"GraphHash", "/@", 
         RowBox[{"(", 
          RowBox[{"GraphToString", "/@", "G"}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rows", "=", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"numberOfGenerators", "^", "2"}], "+", 
        RowBox[{"numberOfGenerators", "^", "3"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"columns", "=", 
      RowBox[{"ToString", "[", 
       RowBox[{"Length", "[", 
        RowBox[{"GPALopsidedGenerators", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{lem}\\\\label{\>\"", "<>", "prefix", "<>", 
      "\"\<-rtac}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"columns", "\[Equal]", "\"\<1\>\""}], ",", 
        "\"\<The following linear combination $X$ of reduced trains lies in \
annular consequences.  The column marked $X$ gives the coefficients of the \
reduced trains for $X$.\\n \>\"", ",", 
        "\"\<The following linear combinations $X_i$ of reduced trains lie in \
annular consequences.  The column marked $X_i$ gives the coefficients of the \
reduced trains for $X_i$).\\n \>\""}], "]"}], "<>", "\n", 
      RowBox[{"comment", "[", 
       RowBox[{"TypesetGoodReducedTrainsInAnnularConsequencesMatrices", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\end{lem}\\n\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<\\\\begin{lem}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<Let $K$ be the transpose of the $\>\"", "<>", "rows", "<>", 
      "\"\<\\\\times \>\"", "<>", "columns", "<>", "\"\<$ \>\"", "<>", 
      "\[IndentingNewLine]", 
      "\"\<matrix whose entries are given by the first \>\"", "<>", "rows", 
      "<>", "\"\< rows and the \>\"", "<>", "columns", "<>", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"columns", "\[Equal]", "\"\<1\>\""}], ",", "\"\< column\>\"", 
        ",", "\"\< columns\>\""}], "]"}], "<>", 
      "\"\< of the table in Lemma \\\\ref{\>\"", "<>", "prefix", "<>", 
      "\"\<-rtac}. Then we have\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", "\"\<K\\n\>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"prepareBoxReducedTrains", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "\[IndentingNewLine]", "<>", 
      "\[IndentingNewLine]", "\"\<=J\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"prepareBoxJellyfish", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", "\"\<where\\n\>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"comment", "[", 
       RowBox[{"TypesetJellyfishMatrices", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\end{lem}\\n\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<\\\\begin{lem}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<The elements \>\"", "<>", 
      RowBox[{"mkString", "[", 
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<$A$\>\"", ",", "\"\<$B$\>\"", ",", "\"\<$C$\>\"", ",", 
            "\"\<$D$\>\""}], "}"}], ",", "numberOfGenerators"}], "]"}], " ", 
        ",", "\"\<,\>\""}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\< satisfy the box jellyfish relations\\n\>\"", "<>", 
      "\[IndentingNewLine]", "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"prepareBoxJellyfish", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<=J^{L}K\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"prepareBoxReducedTrains", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", "\"\<where\\n\>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"comment", "[", 
       RowBox[{"TypesetJellyfishFormulas", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\end{lem}\\n\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.54445741276962*^9, 3.544458208862578*^9}, {
   3.544458257378845*^9, 3.544458272776968*^9}, {3.548161348852557*^9, 
   3.548161375918494*^9}, {3.548626532387507*^9, 3.54862655108284*^9}, {
   3.551014606705862*^9, 3.551014739983919*^9}, {3.553273585219172*^9, 
   3.553273590105318*^9}, {3.573302146982273*^9, 3.5733022912632017`*^9}, {
   3.573302332230173*^9, 3.573302400755311*^9}, {3.573302439542194*^9, 
   3.5733024971357603`*^9}, {3.573302531396462*^9, 3.573302805968848*^9}, {
   3.573303031517375*^9, 3.573303032940542*^9}, {3.573303087466591*^9, 
   3.5733031053326597`*^9}, {3.57330325799697*^9, 3.5733032585798893`*^9}, {
   3.573303308742568*^9, 3.573303584827301*^9}, {3.573303662739175*^9, 
   3.573303752495842*^9}, 3.573304193562684*^9, {3.573304252788732*^9, 
   3.5733042531654654`*^9}, {3.573304525401497*^9, 3.573304525817582*^9}, {
   3.573304644825089*^9, 3.573304645975421*^9}, {3.573309503678249*^9, 
   3.573309510694192*^9}, {3.573309582081064*^9, 3.5733096167103233`*^9}, {
   3.584886820113285*^9, 3.584886836671144*^9}, {3.584886995846799*^9, 
   3.584887050780061*^9}, {3.584887099825766*^9, 3.584887155368415*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteLemmas", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-lemmas.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"PrepareLemmas", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.544457386660306*^9, 3.544457406605047*^9}, {
  3.544457437531741*^9, 3.544457437755768*^9}, {3.544457972149437*^9, 
  3.544457973152853*^9}, {3.544458289333407*^9, 3.544458323496407*^9}, {
  3.548161393158695*^9, 3.548161397230953*^9}, {3.5486265782588387`*^9, 
  3.548626582690029*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actually write the lemmas", "Subsection",
 CellChangeTimes->{{3.553980787952198*^9, 3.553980791359136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G333", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.548162788862376*^9, 3.548162789940528*^9}, {
   3.5486265855492287`*^9, 3.5486266000603247`*^9}, {3.553980804680265*^9, 
   3.553980804792252*^9}, 3.5733092094578047`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.584887232849599*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.5848872329093447`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.584887232969221*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.584887233009488*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.5848872330994673`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.573309629749978*^9, 3.573309695442178*^9, 
  3.574531671357884*^9, 3.574531798130095*^9, 3.57453186474894*^9, 
  3.574531937335352*^9, 3.5745320110462637`*^9, 3.574532102831932*^9, 
  3.582473941095084*^9, 3.584887233143252*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G3333", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.548162788862376*^9, 3.548162789940528*^9}, {
  3.5486265855492287`*^9, 3.5486266000603247`*^9}, {3.553980804680265*^9, 
  3.553980804792252*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.584887233248909*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.584887233371215*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.5848872337832813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.584887233886636*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.584887234031231*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}, 3.573309362236512*^9, 3.573309516422411*^9, 
   3.574531673480961*^9, 3.574531799057678*^9, 3.574531865499133*^9, 
   3.5745319384247828`*^9, 3.574532011828643*^9, 3.574532143602944*^9, 
   3.582473941866118*^9, 3.584887234132567*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G3333ZMod4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.548162788862376*^9, 3.548162789940528*^9}, {
  3.5486265855492287`*^9, 3.5486266000603247`*^9}, {3.553980804680265*^9, 
  3.553980804792252*^9}, {3.5733092064988728`*^9, 3.5733092074178047`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.584887234652142*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.5848872348542023`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.584887240193585*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.5848872403612127`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.58488724072287*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.574531677505905*^9, 3.574531801421341*^9, 
  3.57453186789529*^9, 3.574531940779365*^9, 3.574532014160664*^9, 
  3.5745321606007347`*^9, 3.5775369440432863`*^9, 3.582473943303154*^9, 
  3.58488724088673*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["typesetting moments code", "Subsection",
 CellChangeTimes->{{3.5443802081646748`*^9, 3.544380211211643*^9}, {
  3.5539808555450153`*^9, 3.5539808561606617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetConstantLine", "[", 
   RowBox[{"{", 
    RowBox[{"string_", ",", "value_"}], "}"}], "]"}], ":=", 
  RowBox[{"string", "<>", 
   RowBox[{"toLaTeX", "[", "value", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.573309335913548*^9, 3.5733093473948593`*^9}, {
  3.573380495187037*^9, 3.573380544087879*^9}, {3.573380867230451*^9, 
  3.5733808756525908`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetConstantMatrix", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
     RowBox[{"mkString", "[", 
      RowBox[{
       RowBox[{"typesetConstantLine", "/@", "m"}], ",", 
       "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}], "<>", 
     "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\\n\>\""}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.573380553479226*^9, 3.573380740920766*^9}, 
   3.57338077390166*^9, {3.573380827947877*^9, 3.573380856392091*^9}, {
   3.573380903270187*^9, 3.573380914556217*^9}, {3.573380958808447*^9, 
   3.573380988237875*^9}, 3.574535874362204*^9, {3.574536742756701*^9, 
   3.574536743155162*^9}, {3.5745376119935417`*^9, 3.574537612073135*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetConstantMatricesOneColumn", "[", 
   RowBox[{"{", 
    RowBox[{"m1_", ",", "m2_"}], "}"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
     RowBox[{"typesetConstantMatrix", "[", "m1", "]"}], "<>", 
     "\[IndentingNewLine]", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     RowBox[{"typesetConstantMatrix", "[", "m2", "]"}], "<>", 
     "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\\n\>\""}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.573380553479226*^9, 3.573380692395691*^9}, {
  3.573380785749399*^9, 3.573380810335258*^9}, {3.573380972047916*^9, 
  3.573380975107486*^9}, {3.574536744947307*^9, 3.5745367452428837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetConstantMatricesTwoColumns", "[", 
   RowBox[{"{", 
    RowBox[{"m1_", ",", "m2_"}], "}"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m3", ",", "m4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m3", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"typesetConstantLine", "/@", "m1"}], ",", 
         RowBox[{"typesetConstantLine", "/@", "m2"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m4", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"mkString", "[", 
         RowBox[{"#", ",", "\"\< & \>\""}], "]"}], "&"}], "/@", "m3"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"mkString", "[", 
       RowBox[{"m4", ",", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}], "<>",
       "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.573380553479226*^9, 3.573380692395691*^9}, {
   3.573380785749399*^9, 3.573380810335258*^9}, {3.573380972047916*^9, 
   3.573380975107486*^9}, {3.573381005174491*^9, 3.573381152447155*^9}, {
   3.57453290720905*^9, 3.5745329085966578`*^9}, {3.5745355214507523`*^9, 
   3.574535525605555*^9}, {3.574535725772195*^9, 3.57453572847453*^9}, {
   3.574535764969069*^9, 3.574535767179179*^9}, {3.574535812310019*^9, 
   3.5745358473764877`*^9}, 3.5745359244044657`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rotations", "[", "z_List", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"RotateLeft", "[", 
     RowBox[{"z", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{
       RowBox[{"Length", "[", "z", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmallestRotation", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmallestRotation", "[", "z_List", "]"}], ":=", 
  RowBox[{"First", "[", 
   RowBox[{"Sort", "[", 
    RowBox[{"Rotations", "[", "z", "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.536348115757331*^9, 3.536348171140356*^9}, {
   3.53634930209826*^9, 3.53634930233119*^9}, 3.571685060689129*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prepareMomentIndices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numberOfGenerators", ",", "prefix", ",", "suffix", ",", 
      "generatorNames", ",", "indices", ",", "generatorNameRules", ",", 
      "reducedIndices2", ",", "reducedIndices3", ",", "reducedIndices"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"indices", "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", "=", 
          RowBox[{"(", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "numberOfGenerators"}], "]"}], ")"}]}], "}"}], 
        ",", 
        RowBox[{"Outer", "[", 
         RowBox[{"List", ",", "r", ",", "r", ",", "r"}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"reducedIndices", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SmallestRotation", "[", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"#", ",", "0"}], "]"}], "]"}], "&"}], "/@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"indices", ",", "2"}], "]"}]}], "]"}], ",", 
        RowBox[{"z_", "/;", 
         RowBox[{
          RowBox[{"Length", "[", "z", "]"}], "<", "2"}]}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prepareMomentsForTypesetting", "[", 
   RowBox[{"G_", ",", "i_", ",", 
    RowBox[{"checked", ":", 
     RowBox[{"(", 
      RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"prefix", ",", "suffix", ",", "generatorNameRules"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"prefix", "=", "\"\<\\\\Tr(\>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{"suffix", "=", "\"\<) &= \>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{"generatorNameRules", "=", 
      RowBox[{"If", "[", 
       RowBox[{"checked", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "\[Rule]", "\"\< \>\""}], ",", 
          RowBox[{"1", "\[Rule]", "\"\<\\\\check{A}\>\""}], ",", 
          RowBox[{"2", "\[Rule]", "\"\<\\\\check{B}\>\""}], ",", 
          RowBox[{"3", "\[Rule]", "\"\<\\\\check{C}\>\""}], ",", 
          RowBox[{"4", "\[Rule]", "\"\<\\\\check{D}\>\""}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "\[Rule]", "\"\< \>\""}], ",", 
          RowBox[{"1", "\[Rule]", "\"\<A\>\""}], ",", 
          RowBox[{"2", "\[Rule]", "\"\<B\>\""}], ",", 
          RowBox[{"3", "\[Rule]", "\"\<C\>\""}], ",", 
          RowBox[{"4", "\[Rule]", "\"\<D\>\""}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"prefix", "<>", " ", 
        RowBox[{"mkString", "[", 
         RowBox[{"#", ",", "\"\< \>\""}], "]"}], "<>", "suffix"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"prepareMomentIndices", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "/.", "generatorNameRules"}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.573381163270694*^9, 3.573381181545493*^9}, {
  3.5733812173647623`*^9, 3.57338133771349*^9}, {3.573381545065242*^9, 
  3.573381553240201*^9}, {3.574532696464244*^9, 3.5745327178267927`*^9}, {
  3.5745328594356623`*^9, 3.574533033838098*^9}, {3.574533102758996*^9, 
  3.574533112596496*^9}, {3.574533142693441*^9, 3.5745331506146183`*^9}, {
  3.574533196931919*^9, 3.5745333262012177`*^9}, {3.5745334055719843`*^9, 
  3.57453347806124*^9}, {3.574533517929188*^9, 3.574533535617165*^9}, {
  3.574533683115755*^9, 3.574533684562302*^9}, {3.574534147250176*^9, 
  3.574534242806797*^9}, {3.574534334924302*^9, 3.57453443985681*^9}, {
  3.57453448611265*^9, 3.574534567831669*^9}, {3.5745345978549643`*^9, 
  3.5745346428926*^9}, {3.574534754138489*^9, 3.574534940482407*^9}, {
  3.5745363075464*^9, 3.574536311907372*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetMoments", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numberOfGenerators", ",", "indices", ",", "values", ",", "valuesCheck", 
      ",", "m", ",", "mCheck"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"indices", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "<", "3"}], ",", 
          RowBox[{
           RowBox[{"{", "1", "}"}], "~", "Join", "~", "X"}], ",", "X"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"X", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"prepareMomentIndices", "[", 
             RowBox[{"G", ",", "i"}], "]"}], "+", "1"}], ")"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoadGPA4SphericalMoments", "[", 
      RowBox[{"G", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"values", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GPA4SphericalMoments", "[", 
          RowBox[{"G", ",", "i"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "\[RightDoubleBracket]"}], "&"}], "/@", "indices"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"valuesCheck", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GPA4SphericalMoments", "[", 
          RowBox[{"G", ",", "i"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "\[RightDoubleBracket]"}], "&"}], "/@", "indices"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"prepareMomentsForTypesetting", "[", 
          RowBox[{"G", ",", "i", ",", "False"}], "]"}], ",", "values"}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mCheck", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"prepareMomentsForTypesetting", "[", 
          RowBox[{"G", ",", "i", ",", "True"}], "]"}], ",", "valuesCheck"}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"typesetConstantMatricesTwoColumns", "[", 
      RowBox[{"{", 
       RowBox[{"m", ",", "mCheck"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.574533579402725*^9, 3.574533589355006*^9}, {
   3.574533646532021*^9, 3.574533808356389*^9}, {3.574533866268997*^9, 
   3.574533868228994*^9}, {3.5745339083819857`*^9, 3.574533997972312*^9}, 
   3.5745346819296207`*^9, {3.5745349824371367`*^9, 3.574535118311099*^9}, {
   3.574535156011897*^9, 3.574535159031632*^9}, {3.574535288449978*^9, 
   3.574535322046132*^9}, {3.57453535516527*^9, 3.5745354023274927`*^9}, {
   3.574535480501231*^9, 3.5745354866091957`*^9}, {3.5745355510445833`*^9, 
   3.574535579684876*^9}, {3.574535831296047*^9, 3.5745358322788677`*^9}, {
   3.574536545885675*^9, 3.5745365508714123`*^9}, {3.574536805829907*^9, 
   3.574536810922628*^9}, 3.577537036763577*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteMoments", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-moments.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"typesetMoments", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5443807293744583`*^9, 3.544380765388886*^9}, {
   3.548161740790554*^9, 3.548161744614324*^9}, {3.548629860931793*^9, 
   3.5486298646108503`*^9}, {3.553544426629616*^9, 3.553544442964602*^9}, 
   3.574536356014868*^9, 3.5745369769288063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Typeset tetrahedral symbols", "Subsection",
 CellChangeTimes->{{3.573309257644855*^9, 3.573309275123396*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2Z2Symmetries", "[", 
   RowBox[{
   "a_Integer", ",", "b_Integer", ",", "c_Integer", ",", "d_Integer"}], "]"}],
   ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "b", ",", "a", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z2Z2Representative", "[", 
   RowBox[{
   "a_Integer", ",", "b_Integer", ",", "c_Integer", ",", "d_Integer"}], "]"}],
   ":=", 
  RowBox[{"First", "[", 
   RowBox[{"Sort", "[", 
    RowBox[{"Z2Z2Symmetries", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}], 
   "]"}]}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PrepareTetrahedralIndices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"numberOfGenerators", ",", "indices"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numberOfGenerators", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"indices", "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", "=", 
          RowBox[{"(", 
           RowBox[{"Range", "[", "numberOfGenerators", "]"}], ")"}]}], "}"}], 
        ",", 
        RowBox[{"Outer", "[", 
         RowBox[{"List", ",", "r", ",", "r", ",", "r", ",", "r"}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Z2Z2Representative", "@@", "#"}], "&"}], "/@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"indices", ",", "3"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prepareTetrahedralsForTypesetting", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numberOfGenerators", ",", "generatorNameRules", ",", "indices", ",", 
      "reducedIndices", ",", "prefix", ",", "suffix", ",", "generatorNames", 
      ",", "symbols", ",", "values"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"generatorNameRules", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "\[Rule]", "\"\< \>\""}], ",", 
        RowBox[{"1", "\[Rule]", "\"\<A\>\""}], ",", 
        RowBox[{"2", "\[Rule]", "\"\<B\>\""}], ",", 
        RowBox[{"3", "\[Rule]", "\"\<C\>\""}], ",", 
        RowBox[{"4", "\[Rule]", "\"\<D\>\""}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"indices", "=", 
      RowBox[{
       RowBox[{"PrepareTetrahedralIndices", "[", 
        RowBox[{"G", ",", "i"}], "]"}], "/.", "generatorNameRules"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"prefix", "=", "\"\<\\\\Delta(\>\""}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"suffix", "=", "\"\<) &= \>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"prefix", "<>", 
         RowBox[{"mkString", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "}"}], ",", "\"\<,\>\""}], "]"}], "<>", "\"\<|\>\"", "<>", 
         RowBox[{"#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
         " ", "<>", "suffix"}], ")"}], "&"}], "/@", "indices"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.573381163270694*^9, 3.573381181545493*^9}, {
   3.5733812173647623`*^9, 3.573381483018284*^9}, {3.574532647810053*^9, 
   3.5745326532082977`*^9}, {3.5745360629549303`*^9, 
   3.5745361378384953`*^9}, {3.574536200738268*^9, 3.5745363016847363`*^9}, {
   3.5745363707911673`*^9, 3.574536459798129*^9}, 3.574537320808385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetTetrahedrals", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"indices", ",", "values", ",", "m"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"indices", "=", 
      RowBox[{"PrepareTetrahedralIndices", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"LoadSphericalTetrahedralSymbols", "[", 
      RowBox[{"G", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SphericalTetrahedralSymbols", "[", 
             RowBox[{"G", ",", "i"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            "\[RightDoubleBracket]"}], "//", "RootReduce"}], "//", 
          "ToRadicals"}], ")"}], "&"}], "/@", "indices"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"prepareTetrahedralsForTypesetting", "[", 
          RowBox[{"G", ",", "i"}], "]"}], ",", "values"}], "}"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"typesetConstantMatrix", "[", "m", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.574533594580607*^9, 3.574533600850073*^9}, {
   3.574535966733238*^9, 3.574536054819468*^9}, 3.574536089259207*^9, {
   3.5745361582380753`*^9, 3.574536198262224*^9}, {3.574536486965029*^9, 
   3.5745365123801947`*^9}, {3.574536603005096*^9, 3.574536732031443*^9}, {
   3.574536780643042*^9, 3.5745367959090548`*^9}, {3.574536873917276*^9, 
   3.574536880747548*^9}, {3.574537459984571*^9, 3.574537460206708*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteTetrahedrals", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-tetrahedrals.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"typesetTetrahedrals", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5535444350710497`*^9, 3.553544446900358*^9}, {
   3.574536359297571*^9, 3.574536361146304*^9}, {3.5745369560524197`*^9, 
   3.574536967734597*^9}, 3.574537122850932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actually typeset the moments", "Subsection",
 CellChangeTimes->{{3.553980839674327*^9, 3.553980843465283*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteMoments", "[", 
   RowBox[{"G333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteMoments", "[", 
   RowBox[{"G3333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteMoments", "[", 
   RowBox[{"G3333ZMod4", ",", "2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544456844935837*^9, 3.54445684936449*^9}, {
  3.5481617891551247`*^9, 3.548161790077729*^9}, {3.5535444561082487`*^9, 
  3.553544466906906*^9}, {3.553544503097666*^9, 3.5535445138654118`*^9}, {
  3.553980849050839*^9, 3.553980849162305*^9}, {3.573309217081588*^9, 
  3.57330922656859*^9}, {3.574536982521468*^9, 3.574537009213334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.57453699582727*^9, 3.574537009537065*^9}, 
   3.5775370750085697`*^9, 3.5824739515739613`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.57453699582727*^9, 3.574537009537065*^9}, 
   3.5775370750085697`*^9, 3.582473951771111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.57453699582727*^9, 3.574537009537065*^9}, 
   3.5775370750085697`*^9, 3.5824739520689507`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteTetrahedrals", "[", 
   RowBox[{"G333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteTetrahedrals", "[", 
   RowBox[{"G3333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteTetrahedrals", "[", 
   RowBox[{"G3333ZMod4", ",", "2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544456844935837*^9, 3.54445684936449*^9}, {
  3.5481617891551247`*^9, 3.548161790077729*^9}, {3.5535444561082487`*^9, 
  3.553544466906906*^9}, {3.553544503097666*^9, 3.5535445138654118`*^9}, {
  3.553980849050839*^9, 3.553980849162305*^9}, {3.573309217081588*^9, 
  3.57330922656859*^9}, {3.574536982521468*^9, 3.574537020251051*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5745370535719423`*^9, 3.574537125738977*^9, 
  3.574537633259635*^9, 3.577537076512632*^9, 3.582473952868093*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5745370535719423`*^9, 3.574537125738977*^9, 
  3.574537633259635*^9, 3.577537076512632*^9, 3.582473952919476*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5745370535719423`*^9, 3.574537125738977*^9, 
  3.574537633259635*^9, 3.577537076512632*^9, 3.582473953107893*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Writing generators", "Section",
 CellChangeTimes->{{3.548101416858872*^9, 3.548101424745323*^9}}],

Cell[CellGroupData[{

Cell["code for writing generators for spokes", "Subsection",
 CellChangeTimes->{{3.5539808841117277`*^9, 3.5539808871355753`*^9}, {
  3.5812640926159143`*^9, 3.5812640956541*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G3333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.540239601892256*^9, 3.540239606325082*^9}, {
  3.5402404224689283`*^9, 3.540240444067453*^9}, {3.548101454513379*^9, 
  3.548101481081143*^9}, {3.553544526320736*^9, 3.553544527921021*^9}, {
  3.581263879642481*^9, 3.581263892793829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpokeGraphs", "=", 
   RowBox[{"{", 
    RowBox[{"G333", ",", "G3333"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550526265837344*^9, 3.550526280538598*^9}, {
  3.553546046679987*^9, 3.55354605161922*^9}, {3.573152551434765*^9, 
  3.57315255786381*^9}, {3.5777081622628927`*^9, 3.5777081624613247`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "CollapsedLoopsForSpokes", "]"}]], "Input",
 CellChangeTimes->{{3.550543213658259*^9, 3.550543218116295*^9}, {
  3.581264171494648*^9, 3.581264174365698*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CollapsedLoopsForSpokes", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"GraphLoops", "[", 
        RowBox[{"G", ",", 
         RowBox[{"Most", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"c_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"c", ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{"_", ",", "_", ",", 
            RowBox[{"Except", "[", 
             RowBox[{
              RowBox[{"n", "-", "2"}], "|", 
              RowBox[{"n", "-", "1"}], "|", "n"}], "]"}], ",", "_"}], "]"}]}],
          "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.550543202526944*^9, 3.5505432325278597`*^9}, 
   3.5812641782654257`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CollapsedLoopsForSpokesAvoidingInitialArm", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"CollapsedLoopsForSpokesAvoidingInitialArm", "[", "G", "]"}], "=", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
        "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"GraphLoops", "[", 
         RowBox[{"G", ",", 
          RowBox[{"Most", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"c_", "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"c", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"_", ",", "_", ",", 
             RowBox[{"Except", "[", 
              RowBox[{
               RowBox[{"n", "-", "1"}], "|", "n"}], "]"}], ",", "_"}], 
            "]"}]}], "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540238653405994*^9, 3.540238662712365*^9}, {
   3.540238694943365*^9, 3.540238799229783*^9}, {3.540238902881078*^9, 
   3.540238928494361*^9}, {3.540239264874776*^9, 3.540239279023488*^9}, {
   3.550543170100438*^9, 3.550543172656024*^9}, 3.550543212400619*^9, {
   3.581264180969018*^9, 3.581264187541255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CollapsedLoopsForSpokesAvoidingInitialArmAndEnds", "[", "G_", "]"}], ":=", 
  
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "forbidden"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"CollapsedLoopsForSpokesAvoidingInitialArm", "[", "G", "]"}], 
       ",", 
       RowBox[{"c_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"Length", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
            RowBox[{"Split", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{
               RowBox[{"c", "~", "Join", "~", "c"}], ",", 
               RowBox[{
                RowBox[{"Vertex", "[", 
                 RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}], 
                "\[RuleDelayed]", "i"}]}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i_Integer", ",", "m_Integer"}], "}"}], "/;", 
           RowBox[{"m", ">", 
            RowBox[{
             RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "i", "\[RightDoubleBracket]"}]}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5402396144357986`*^9, 3.540239866321887*^9}, {
  3.540240019496263*^9, 3.5402400323985367`*^9}, {3.5402401135161467`*^9, 
  3.540240115650663*^9}, {3.540240147524727*^9, 3.5402402560880213`*^9}, {
  3.540240436043825*^9, 3.540240440317878*^9}, {3.548103877778619*^9, 
  3.548103878402073*^9}, {3.5505431774248447`*^9, 3.5505431931999598`*^9}, {
  3.581264184299693*^9, 3.5812641904813128`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotationRepresentative", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"p", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"Length", "[", "p", "]"}], ",", "2"}], "}"}]}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.540238971893375*^9, 3.540239008128997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenLoopsForSpokes", "[", "G_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"RotationRepresentative", "/@", 
    RowBox[{
    "CollapsedLoopsForSpokesAvoidingInitialArmAndEnds", "[", "G", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540239234184022*^9, 3.540239235255537*^9}, {
   3.540240294819447*^9, 3.540240296363824*^9}, {3.5402403371299334`*^9, 
   3.540240347538396*^9}, 3.5505431976444674`*^9, {3.581264197038672*^9, 
   3.581264199016973*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"(", 
   RowBox[{"ChosenLoopsForSpokes", "/@", "SpokeGraphs"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.55052624207542*^9, 3.550526253610298*^9}, {
   3.550526288321191*^9, 3.550526293785309*^9}, 3.581264201806458*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "21"}], "}"}]], "Output",
 CellChangeTimes->{{3.550526249737632*^9, 3.550526254010573*^9}, 
   3.550526302331912*^9, 3.5505427917560463`*^9, 3.5505432406494093`*^9, {
   3.550938793727264*^9, 3.550938817843768*^9}, 3.550938853721549*^9, 
   3.551148226220273*^9, 3.551149924116765*^9, 3.55210029877627*^9, 
   3.552697113751314*^9, 3.553432831127327*^9, 3.553544780434615*^9, 
   3.5535826257091618`*^9, 3.581263973938098*^9, 3.581264017286851*^9, 
   3.581264231176999*^9, 3.5813428519602413`*^9, 3.582473969611618*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenValuesForSpokes", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", "n", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"ToString", "/@", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}]}], "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"All", ",", 
             RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], "]"}], 
         "\[Rule]", 
         RowBox[{"cachedRootReduce", "[", 
          RowBox[{"#", "/.", 
           RowBox[{"x", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], ")"}], 
       "&"}], "/@", 
      RowBox[{"ChosenLoopsForSpokes", "[", "G", "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.552100319634159*^9, 3.552100429083941*^9}, {
  3.552100745229218*^9, 3.552100746772491*^9}, {3.552100816877655*^9, 
  3.552100818915247*^9}, {3.5521008493809643`*^9, 3.5521008636261168`*^9}, {
  3.552100934538769*^9, 3.552100934760056*^9}, {3.552100968450506*^9, 
  3.5521009744221277`*^9}, {3.581264203556053*^9, 3.581264207593525*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ChosenValuesForSpokes", "/@", 
      RowBox[{"GPALopsidedGenerators", "[", 
       RowBox[{"#", ",", 
        RowBox[{"PreferredGeneratorSet", "[", "#", "]"}]}], "]"}]}], ")"}], 
    "&"}], ")"}], "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.5521004329270687`*^9, 3.552100476702402*^9}, {
   3.552101001923007*^9, 3.552101045073812*^9}, {3.553544994654565*^9, 
   3.553545005725623*^9}, 3.581264239414383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\<\"1112\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SqrtBox["13"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"1122\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"1212\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SqrtBox["13"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"1222\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SqrtBox["13"]}], ")"}]}]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"1122\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"1133\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1222\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"1233\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"1322\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1332\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1333\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"2223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2233\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1122\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1133\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1222\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1233\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\<\"1322\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1332\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2233\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.5521005377019157`*^9, 3.5521006846842823`*^9, 3.552100749560173*^9, {
   3.552100828355424*^9, 3.552100866540394*^9}, 3.552100938235861*^9, 
   3.5521009782993927`*^9, {3.552101029950245*^9, 3.5521010475601063`*^9}, 
   3.5521010871414757`*^9, 3.553545057904567*^9, 3.5535460713278646`*^9, 
   3.553582642863323*^9, 3.581264036719305*^9, 3.581264241716056*^9, {
   3.581342852664863*^9, 3.581342877396068*^9}, 3.582473969855791*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.552101238092375*^9, 3.552101243626823*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.011952286093343936`], 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHHb1sH8QsDByKdumoXTvJ7xAhvv2i
RaOBg8WWE2X7FPgdWnj914ccNXA4miEbqivK52DF6NvylcnQYVr3D78zm3gc
qpv1fZZZGDpoXFD/5MLK7eCqWsr0KcXQ4dvLijMOEpwOs8rnLEpuM3So69mZ
nfmdzaGCW0Wjbbahg0329tiMdSwO9wu7+p4sMnQocaw9HZPKBJfXVZT/kuPC
ANfPnczt2Lfujz3MfBNjIAj+aQ+zX5CxPUC175s9zH33pW5oHSz7Yg9z/61z
34OTVT7bw/xnDbb/kz3M/zB5D6CBb+7qw/WHnTI6sjFUH27+/7tMnFm39OD2
r+m+ncGQrwd338EVS/wSxPTg7l/G5aZaelkX7r/DbcvDtVbqwv1f82lDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAlpN+2
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHHb1sH8QsDByKdumoXTvJ7xAhvv2i
RaOBg8WWE2X7FPgdWnj914ccNXA4miEbqivK52DF6NvylcnQYVr3D78zm3gc
qpv1fZZZGDpoXFD/5MLK7eCqWsr0KcXQ4dvLijMOEpwOs8rnLEpuM3So69mZ
nfmdzaGCW0Wjbbahg0329tiMdSwO9wu7+p4sMnQocaw9HZPKBJfXVZT/kuPC
ANfPnczt2Lfujz3MfBNjIAj+aQ+zX5CxPUC175s9zH33pW5oHSz7Yg9z/61z
34OTVT7bw/xnDbb/kz3M/zB5D6CBb+7qw/WHnTI6sjFUH27+/7tMnFm39OD2
r+m+ncGQrwd338EVS/wSxPTg7l/G5aZaelkX7r/DbcvDtVbqwv1f82lDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAlpN+2
             "]]}, 
           LineBox[{{2.58516, 16.219099999999997`}, {30.931599999999992`, 
            16.219099999999997`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcdvSyfRCzMHDIP9dxiUnTwSFCfPtF
i0YDB32tlcIFcg4OLbz+60OOGjgYhhpobeV1cLBi9G35ymTokBfPfk7yvb1D
dbO+zzILQwdmE0GzlJ32Dq6qpUyfUgwdlr3w0Ntfbe8wq3zOouQ2Q4cbtpUR
C8ztHSq4VTTaZhs6yH7JCat9Z+dwv7Cr78kiQweVJ83zYpfaweV9HIQTnRPt
4PpPLnTdtljZDm7+KSD/81tbuP11N20rVxy0hbtP4lGEuPkCW7j7T4QcXCHS
bQv33wGQAc22cP/D5D2ABr65qw/XH3bK6MjGUH24+f/vMnFm3dKD27+m+3YG
Q74e3H0HVyzxSxDTg7t/GZebaullXbj/DrctD9daqQv3f82nDQHZs3Th4QOT
h4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA2qrfMw==
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcdvSyfRCzMHDIP9dxiUnTwSFCfPtF
i0YDB32tlcIFcg4OLbz+60OOGjgYhhpobeV1cLBi9G35ymTokBfPfk7yvb1D
dbO+zzILQwdmE0GzlJ32Dq6qpUyfUgwdlr3w0Ntfbe8wq3zOouQ2Q4cbtpUR
C8ztHSq4VTTaZhs6yH7JCat9Z+dwv7Cr78kiQweVJ83zYpfaweV9HIQTnRPt
4PpPLnTdtljZDm7+KSD/81tbuP11N20rVxy0hbtP4lGEuPkCW7j7T4QcXCHS
bQv33wGQAc22cP/D5D2ABr65qw/XH3bK6MjGUH24+f/vMnFm3dKD27+m+3YG
Q74e3H0HVyzxSxDTg7t/GZebaullXbj/DrctD9daqQv3f82nDQHZs3Th4QOT
h4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA2qrfMw==
             "]]}, 
           LineBox[{{30.931599999999992`, 16.219099999999997`}, {59.2785, 
            16.219099999999997`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s9hRy/bBzELA4cIJ7sXmaF+DhHi2y9a
NBo4nFl1/uo1Lz+HFl7/9SFHDRwCdsi1Slv5OVgx+rZ8ZTJ0KOjqe/JJ2c+h
ulnfZ5mFocN2h6ZH4px+Dq6qpUyfUgwd1vyKyXV95eswq3zOouQ2Q4c71xuL
zU74OlRwq2i0zTZ0OP89+PHSxb4O9wuBBi0ydDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbv4n+Uv58cq+cPuXHfM2t+T1hbvvPxDU//GBu/+I09rMdx994P7b
wyokYv/OB+5/mLwH0MA3d/Xh+sNOGR3ZGKoPN///XSbOrFt6cPvXdN/OYMjX
g7vv4IolfglienD3L+NyUy29rAv33+G25eFaK3Xh/q/5tCEge5YuPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAOZX6gg=
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s9hRy/bBzELA4cIJ7sXmaF+DhHi2y9a
NBo4nFl1/uo1Lz+HFl7/9SFHDRwCdsi1Slv5OVgx+rZ8ZTJ0KOjqe/JJ2c+h
ulnfZ5mFocN2h6ZH4px+Dq6qpUyfUgwd1vyKyXV95eswq3zOouQ2Q4c71xuL
zU74OlRwq2i0zTZ0OP89+PHSxb4O9wuBBi0ydDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbv4n+Uv58cq+cPuXHfM2t+T1hbvvPxDU//GBu/+I09rMdx994P7b
wyokYv/OB+5/mLwH0MA3d/Xh+sNOGR3ZGKoPN///XSbOrFt6cPvXdN/OYMjX
g7vv4IolfglienD3L+NyUy29rAv33+G25eFaK3Xh/q/5tCEge5YuPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAOZX6gg=
             "]]}, 
           LineBox[{{59.2785, 16.219099999999997`}, {87.62540000000001, 
            16.219099999999997`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDjl62D2IWBg58D3QnvHAIc4gQ337R
otHAwW3KN7b51mEOLbz+60OOGjhwSM+LczQOc7Bi9G35ymToIMESxqerEeZQ
3azvs8zC0MHqvn/vfqkwB1fVUqZPKYYOZjZ7g8K4wxxmlc9ZlNxm6HBu1fmr
fr9CHSq4VTTaZhs6nNgFtPlFqMP9wq6+J4sg/H1XEfIdYjfPbT8SCtefw/lz
gf/WULj5N859D368PBRuv/GiLeYX5oTC3Xd/H9+c4imhcPc7Jjy9oNUfCvff
3oPiasG9oXD/w+Q9gAa+uasP1x92yujIxlB9uPn/7zJxZt3Sg9u/pvt2BkO+
Htx9B1cs8UsQ04O7fxmXm2rpZV24/w63LQ/XWqkL93/Npw0B2bN04eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AK8e58w=
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDjl62D2IWBg58D3QnvHAIc4gQ337R
otHAwW3KN7b51mEOLbz+60OOGjhwSM+LczQOc7Bi9G35ymToIMESxqerEeZQ
3azvs8zC0MHqvn/vfqkwB1fVUqZPKYYOZjZ7g8K4wxxmlc9ZlNxm6HBu1fmr
fr9CHSq4VTTaZhs6nNgFtPlFqMP9wq6+J4sg/H1XEfIdYjfPbT8SCtefw/lz
gf/WULj5N859D368PBRuv/GiLeYX5oTC3Xd/H9+c4imhcPc7Jjy9oNUfCvff
3oPiasG9oXD/w+Q9gAa+uasP1x92yujIxlB9uPn/7zJxZt3Sg9u/pvt2BkO+
Htx9B1cs8UsQ04O7fxmXm2rpZV24/w63LQ/XWqkL93/Npw0B2bN04eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AK8e58w=
             "]]}, 
           LineBox[{{87.62540000000001, 16.219099999999997`}, {
            115.97199999999998`, 2.0456999999999996`}}], 
           LineBox[{{87.62540000000001, 16.219099999999997`}, {
            115.97199999999998`, 30.392599999999987`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD8yztb9NjGRxynv9eKRse6yDWbrx/
1jImh1MLXbddDox1yFG7n1N8nMVBYUNRRqlnrMNkWenGii1sDt7mnY4JdrEO
Zo5XahmSOBxA5n00iHX4l/r9SeIRTocpzt057YqxDjMSCi0+n+dyyBNqPlAn
EOuwklX/F1clt8OEtzX2pv9iHO5ryq75v5nb4RDQgjevY+DyTQdOLXx6Kwau
f5tc6+va0zFw8/17p+cJ7YuB228St8uTYXMM3H0hj5fOXrIqBu7+GUAHxCyN
gfvvTeAOudbFMXD/w+TvtTixyGj+sYfpf704ONzu+Xd7mPmgcPnM88UeZn/Q
28sfZ2z8YA9z3+ZXxVtFb762h7k/LzCt2WfVc3uY/5refH3Xz/rUHub/WTOB
QPKJPSx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAk0QFF

            "]]}, 
          {EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD8yztb9NjGRxynv9eKRse6yDWbrx/
1jImh1MLXbddDox1yFG7n1N8nMVBYUNRRqlnrMNkWenGii1sDt7mnY4JdrEO
Zo5XahmSOBxA5n00iHX4l/r9SeIRTocpzt057YqxDjMSCi0+n+dyyBNqPlAn
EOuwklX/F1clt8OEtzX2pv9iHO5ryq75v5nb4RDQgjevY+DyTQdOLXx6Kwau
f5tc6+va0zFw8/17p+cJ7YuB228St8uTYXMM3H0hj5fOXrIqBu7+GUAHxCyN
gfvvTeAOudbFMXD/w+TvtTixyGj+sYfpf704ONzu+Xd7mPmgcPnM88UeZn/Q
28sfZ2z8YA9z3+ZXxVtFb762h7k/LzCt2WfVc3uY/5refH3Xz/rUHub/WTOB
QPKJPSx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAk0QFF

             "]]}}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzDjQyG/MYUO4ec579XyoZD+AvX2jmc
Wui67XJgrMPNn3VZez7aOShsKMoo9Yx18ND7rxirb+/gbd7pmGAX6zBJgiWM
L9XeAWTeR4NYB43TAsejJto7THHuzmlXjHWoiFhhenaTvUOeUPOBOoFYh/eX
fJM+HLd3mPC2xt70X4zDf58WXv/z9g6HgBa8eR0Dl286cGrh01sxcP3b5Fpf
156OgZvv3zs9T2hfDNx+k7hdngybY+DuC3m8dPaSVTFw988AOiBmaQzcf28C
d8i1Lo6B+x8mb9f06HiEtB1c/9vlx7zNr9vCzQe5Y+JMW7j9mdrfpt9NtoW7
75rQJ8d+c1u4+89KBt6SFrOF+0+29XXgDwZbuP9nzASCnzbw8IHJw8IPph8W
vjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAElb1Ig==
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzDjQyG/MYUO4ec579XyoZD+AvX2jmc
Wui67XJgrMPNn3VZez7aOShsKMoo9Yx18ND7rxirb+/gbd7pmGAX6zBJgiWM
L9XeAWTeR4NYB43TAsejJto7THHuzmlXjHWoiFhhenaTvUOeUPOBOoFYh/eX
fJM+HLd3mPC2xt70X4zDf58WXv/z9g6HgBa8eR0Dl286cGrh01sxcP3b5Fpf
156OgZvv3zs9T2hfDNx+k7hdngybY+DuC3m8dPaSVTFw988AOiBmaQzcf28C
d8i1Lo6B+x8mb9f06HiEtB1c/9vlx7zNr9vCzQe5Y+JMW7j9mdrfpt9NtoW7
75rQJ8d+c1u4+89KBt6SFrOF+0+29XXgDwZbuP9nzASCnzbw8IHJw8IPph8W
vjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAElb1Ig==
             "]]}, 
           LineBox[{{115.97199999999998`, 2.0456999999999996`}, {
            144.31899999999996`, 2.0456999999999996`}}], 
           LineBox[{{115.97199999999998`, 30.392599999999987`}, {
            144.31899999999996`, 30.392599999999987`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnheZb2t+mxDA58upvmLjRLchBrN94/
axmTw4aijIl/jZMcctTu5xQfZ3FwMI3bdV4/yWGyrHRjxRY2h01z3y9300py
MHO8UsuQxOHw50rFywnKSQ7/Ur8/STzC6SDOEsZ3VzrJYUZCocXn81wO34If
L40UTnJYyar/i6uS22HC2xp7U64kh/uasmv+b+Z20GoXuynAiJDnvL64oPdH
Ily/Clvj1JsfEuHmF9hyXVd+lQi3/9HS2UdmPUmEuw/o/Lc5DxLh7hdZ5/7w
xN1EuP/2z5fSv3snEe5/mPy9FicWGc0/9jD9rxcHh9s9/24PM//UQtdtn3m+
2MPsD3p7+eOMjR/sYe7b/Kp4q+jN1/Yw9+cFpjX7rHpuD/Nf05uv7/pZn9rD
/D9rJhBIPrGHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cD
AF9S/xk=
            "]]}, 
          {EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnheZb2t+mxDA58upvmLjRLchBrN94/
axmTw4aijIl/jZMcctTu5xQfZ3FwMI3bdV4/yWGyrHRjxRY2h01z3y9300py
MHO8UsuQxOHw50rFywnKSQ7/Ur8/STzC6SDOEsZ3VzrJYUZCocXn81wO34If
L40UTnJYyar/i6uS22HC2xp7U64kh/uasmv+b+Z20GoXuynAiJDnvL64oPdH
Ily/Clvj1JsfEuHmF9hyXVd+lQi3/9HS2UdmPUmEuw/o/Lc5DxLh7hdZ5/7w
xN1EuP/2z5fSv3snEe5/mPy9FicWGc0/9jD9rxcHh9s9/24PM//UQtdtn3m+
2MPsD3p7+eOMjR/sYe7b/Kp4q+jN1/Yw9+cFpjX7rHpuD/Nf05uv7/pZn9rD
/D9rJhBIPrGHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cD
AF9S/xk=
             "]]}}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhRgZDfmOKnQOf7qa5C80g/IVr7Rw2
FGVM/Guc5HDzZ13Wno92Dg6mcbvO6yc5eOj9V4zVt3fYNPf9cjetJIdJEixh
fKn2Dn+uVLycoJzkoHFa4HjURHsHcaDwXekkh4qIFaZnN9k7fAt+vDRSOMnh
/SXfpA/H7R0mvK2xN+VKcvjv08Lrf97eQatd7KYAI0Ke8/rigt4fiXD9KmyN
U29+SISbX2DLdV35VSLc/kdLZx+Z9SQR7j6g89/mPEiEu19knfvDE3cT4f7b
P19K/+6dRLj/YfJ2TY+OR0jbwfW/XX7M2/y6Ldz8bXKtryfOtIXbn6n9bfrd
ZFu4+64JfXLsN7eFu/+sZOAtaTFbuP9kW18H/mCwhft/xkwg+GkDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAEzX8wU=
            "]]}, 
          {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhRgZDfmOKnQOf7qa5C80g/IVr7Rw2
FGVM/Guc5HDzZ13Wno92Dg6mcbvO6yc5eOj9V4zVt3fYNPf9cjetJIdJEixh
fKn2Dn+uVLycoJzkoHFa4HjURHsHcaDwXekkh4qIFaZnN9k7fAt+vDRSOMnh
/SXfpA/H7R0mvK2xN+VKcvjv08Lrf97eQatd7KYAI0Ke8/rigt4fiXD9KmyN
U29+SISbX2DLdV35VSLc/kdLZx+Z9SQR7j6g89/mPEiEu19knfvDE3cT4f7b
P19K/+6dRLj/YfJ2TY+OR0jbwfW/XX7M2/y6Ldz8bXKtryfOtIXbn6n9bfrd
ZFu4+64JfXLsN7eFu/+sZOAtaTFbuP9kW18H/mCwhft/xkwg+GkDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAEzX8wU=
             "]]}, 
           LineBox[{{144.31899999999996`, 2.0456999999999996`}, {
            172.66599999999997`, 2.0456999999999996`}}], 
           LineBox[{{144.31899999999996`, 30.392599999999987`}, {
            172.66599999999997`, 30.392599999999987`}}]}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Idnmdpf5sey+BwbXGB7Z6DqQ5i7cb7
Zy1jcqh4qWYosT/VIUftfk7xcRYHjjUyUa92pTpMlpVurNjC5lAlss49cWuq
g5njlVqGJA6HY97mnavXpTr8S/3+JPEIp8NDoILvy1IdZiQUWnw+z+Vw4NRC
15J5qQ4rWfV/cVVyO0SmWN/3n5rqcF9Tds3/zdwOrwJ3yGn3IOTDLbecWNaM
0M+ru2nux2qE+TX2pnFWpQj7hZoPnFqfj3CfLdf1xQ3ZCPfnPP+98nYGwn98
QPPepyP8D5O/1+LEIqP5xx6m//Xi4HC759/tYeYDvbHtM88Xe5j9QW8vf5yx
8YM9zH2bXxVvFb352h7m/rzAtGafVc/tYf5revP1XT/rU3uY/2fNBALJJ/aw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwA6Q8Efg==
            "]]}, 
          {EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Idnmdpf5sey+BwbXGB7Z6DqQ5i7cb7
Zy1jcqh4qWYosT/VIUftfk7xcRYHjjUyUa92pTpMlpVurNjC5lAlss49cWuq
g5njlVqGJA6HY97mnavXpTr8S/3+JPEIp8NDoILvy1IdZiQUWnw+z+Vw4NRC
15J5qQ4rWfV/cVVyO0SmWN/3n5rqcF9Tds3/zdwOrwJ3yGn3IOTDLbecWNaM
0M+ru2nux2qE+TX2pnFWpQj7hZoPnFqfj3CfLdf1xQ3ZCPfnPP+98nYGwn98
QPPepyP8D5O/1+LEIqP5xx6m//Xi4HC759/tYeYDvbHtM88Xe5j9QW8vf5yx
8YM9zH2bXxVvFb352h7m/rzAtGafVc/tYf5revP1XT/rU3uY/2fNBALJJ/aw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwA6Q8Efg==
             "]]}}, 
          {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdbmQw5Dem2DlcW1xgu+cghL9wrZ1D
xUs1Q4n9qQ43f9Zl7flo58CxRibq1a5UBw+9/4qx+vYOVSLr3BO3pjpMkmAJ
40u1dzjmbd65el2qg8ZpgeNRE+0dHgIVfF+W6lARscL07CZ7hwOnFrqWzEt1
eH/JN+nDcXuHyBTr+/5TUx3++7Tw+p+3d3gVuENOuwchH2655cSyZoR+Xt1N
cz9WI8yvsTeNsypF2C/UfODU+nyE+2y5ri9uyEa4P+f575W3MxD+4wOa9z4d
4X+YvF3To+MR0nZw/W+XA3123RZu/ja51tcTZ9rC7c/U/jb9brIt3H3XhD45
9pvbwt1/VjLwlrSYLdx/sq2vA38w2ML9P2MmEPy0gYcPTB4WfjD9sPCFmQ8L
f5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwDWlPhb
            "]]}, 
          {EdgeForm[{Thickness[0.004762986008197558], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdbmQw5Dem2DlcW1xgu+cghL9wrZ1D
xUs1Q4n9qQ43f9Zl7flo58CxRibq1a5UBw+9/4qx+vYOVSLr3BO3pjpMkmAJ
40u1dzjmbd65el2qg8ZpgeNRE+0dHgIVfF+W6lARscL07CZ7hwOnFrqWzEt1
eH/JN+nDcXuHyBTr+/5TUx3++7Tw+p+3d3gVuENOuwchH2655cSyZoR+Xt1N
cz9WI8yvsTeNsypF2C/UfODU+nyE+2y5ri9uyEa4P+f575W3MxD+4wOa9z4d
4X+YvF3To+MR0nZw/W+XA3123RZu/ja51tcTZ9rC7c/U/jb9brIt3H3XhD45
9pvbwt1/VjLwlrSYLdx/sq2vA38w2ML9P2MmEPy0gYcPTB4WfjD9sPCFmQ8L
f5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwDWlPhb
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.009526091539256052], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 16.219099999999997`}, {2.58516, 
            25.668000000000003`}}], 
           LineBox[{{59.2785, 16.219099999999997`}, {59.2785, 
            25.668000000000003`}}], 
           LineBox[{{115.97199999999998`, 2.0456999999999996`}, {
            115.97199999999998`, 11.494500000000002`}}], 
           LineBox[{{115.97199999999998`, 30.392599999999987`}, {
            115.97199999999998`, 39.841}}], 
           BezierCurveBox[{{172.66599999999997`, 2.0456999999999996`}, {
            164.849, 9.862110000000001}, {164.849, 22.5758}, {
            172.66599999999997`, 30.392599999999987`}},
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{175., 40.},
         PlotRange->{{0., 175.}, {0., 40.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.013085598064755344`], 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondNhRy/bBzELA4ddfsq6pjqcDhHi2y9a
NBo45C1m3MPazOHQwuu/PuSogcP+WcwsweXsDlaMvi1fmQwd7Eoca0+LsDlU
N+v7LLMwdKjLvzxfNp3FwVW1lOlTiqGDwJmLj79XMjnMKp+zKLnN0KHtZMhB
jkgGhwpuFY222YYOT/xeJvyV/2N/v7Cr78kiQwcNSUvu373f7WHyYlbrN3r7
fLaH6X8TuEOu9ck7e5j5CrsW7EvVe2EPsz9otsXO+0se2cPcp3jCkdP47R17
mPsvsH7VLV5y3R7mvzNgcNUe5n+YvAfQwDd39eH6w04ZHdkYqg83//9dJs6s
W3pw+9d0385gyNeDu+/giiV+CWJ6cPcv43JTLb2sC/ff4bbl4VordeH+r/m0
ISB7li48fGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AyrPj
sA==
            "]]}, 
          {Thickness[0.005214610828805004], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondNhRy/bBzELA4ddfsq6pjqcDhHi2y9a
NBo45C1m3MPazOHQwuu/PuSogcP+WcwsweXsDlaMvi1fmQwd7Eoca0+LsDlU
N+v7LLMwdKjLvzxfNp3FwVW1lOlTiqGDwJmLj79XMjnMKp+zKLnN0KHtZMhB
jkgGhwpuFY222YYOT/xeJvyV/2N/v7Cr78kiQwcNSUvu373f7WHyYlbrN3r7
fLaH6X8TuEOu9ck7e5j5CrsW7EvVe2EPsz9otsXO+0se2cPcp3jCkdP47R17
mPsvsH7VLV5y3R7mvzNgcNUe5n+YvAfQwDd39eH6w04ZHdkYqg83//9dJs6s
W3pw+9d0385gyNeDu+/giiV+CWJ6cPcv43JTLb2sC/ff4bbl4VordeH+r/m0
ISB7li48fGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AyrPj
sA==
             "]]}, 
           LineBox[{{1.75781, 16.219099999999997`}, {30.104699999999998`, 
            16.219099999999997`}}]}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuHHb1sH8QsDBxsKiNWhNbZO0SIb79o
0WjgoOhV3ayfae/Qwuu/PuSogYNWquSjHe72DlaMvi1fmQwdsjh/LkiXtncA
qvJZZmHo8K30wZyNT+0cXFVLmT6lGDo8fDl1E88KO4dZ5XMWJbcZOtgvub/v
XbKdQwW3ikbbbEMH1SfN885K2TncL+zqe7LI0EENyF970RYhH8y6eFKvLVz/
NrnW1x/9beHm55g0bHeQsoXbf62x2O3LWxu4+9q+3L7eeMYG7n7+KrPVcdtt
4P77DwLrbeD+h8l7AA18c1cfrj/slNGRjaH6cPP/32XizLqlB7d/TfftDIZ8
Pbj7Dq5Y4pcgpgd3/zIuN9XSy7pw/x1uWx6utVIX7v+aTxsCsmfpwsMHJg8L
P5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAT9n7bc=
            "]]}, 
          {Thickness[0.005214610828805004], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuHHb1sH8QsDBxsKiNWhNbZO0SIb79o
0WjgoOhV3ayfae/Qwuu/PuSogYNWquSjHe72DlaMvi1fmQwdsjh/LkiXtncA
qvJZZmHo8K30wZyNT+0cXFVLmT6lGDo8fDl1E88KO4dZ5XMWJbcZOtgvub/v
XbKdQwW3ikbbbEMH1SfN885K2TncL+zqe7LI0EENyF970RYhH8y6eFKvLVz/
NrnW1x/9beHm55g0bHeQsoXbf62x2O3LWxu4+9q+3L7eeMYG7n7+KrPVcdtt
4P77DwLrbeD+h8l7AA18c1cfrj/slNGRjaH6cPP/32XizLqlB7d/TfftDIZ8
Pbj7Dq5Y4pcgpgd3/zIuN9XSy7pw/x1uWx6utVIX7v+aTxsCsmfpwsMHJg8L
P5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAT9n7bc=
             "]]}, 
           LineBox[{{30.104699999999998`, 16.219099999999997`}, {
            58.451599999999985`, 16.219099999999997`}}]}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/Djl62D2IWBg7/rlS87Hvt6xAhvv2i
RaOBA4uJoNmfB74OLbz+60OOGjjU9ezMdrzg62DF6NvylcnQ4dBl7VTJXb4O
1c36PsssDB30/iv+tZvv6+CqWsr0KcXQQYIljC+3wddhVvmcRclthg63rjcW
x8X5OlRwq2i0zTZ0uJAfz37O0tfhfmFX35NFhg4XgXw7UYR8kPqCToPPPnD9
UrwPdBOu+MDN/zL97uT2nT5w+1fYhUcnLvaBu48RaNCKST5w9x/btaNXrMMH
7r+9tbIW6S0+cP/D5D2ABr65qw/XH3bK6MjGUH24+f/vMnFm3dKD27+m+3YG
Q74e3H0HVyzxSxDTg7t/GZebaullXbj/DrctD9daqQv3f82nDQHZs3Th4QOT
h4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAD5Pg6w==
            "]]}, 
          {Thickness[0.005214610828805004], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/Djl62D2IWBg7/rlS87Hvt6xAhvv2i
RaOBA4uJoNmfB74OLbz+60OOGjjU9ezMdrzg62DF6NvylcnQ4dBl7VTJXb4O
1c36PsssDB30/iv+tZvv6+CqWsr0KcXQQYIljC+3wddhVvmcRclthg63rjcW
x8X5OlRwq2i0zTZ0uJAfz37O0tfhfmFX35NFhg4XgXw7UYR8kPqCToPPPnD9
UrwPdBOu+MDN/zL97uT2nT5w+1fYhUcnLvaBu48RaNCKST5w9x/btaNXrMMH
7r+9tbIW6S0+cP/D5D2ABr65qw/XH3bK6MjGUH24+f/vMnFm3dKD27+m+3YG
Q74e3H0HVyzxSxDTg7t/GZebaullXbj/DrctD9daqQv3f82nDQHZs3Th4QOT
h4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAD5Pg6w==
             "]]}, 
           LineBox[{{58.451599999999985`, 16.219099999999997`}, {
            86.79840000000002, 16.219099999999997`}}]}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcdvSyfRCzMHCIyz367xd3mEOE+PaL
Fo0GDtMU+0o3soU5tPD6rw85auAQscL0bPC/UAcrRt+Wr0yGDhkT39bYfw51
qG7W91lmYejQlfP898WnoQ6uqqVMn1IMHdpOhhzMuBbqMKt8zqLkNkMHOYt0
l8SjoQ4V3CoabbMNHSQ8Av5IbA51uF/Y1fdkkaGDsIj9sQsLEPJf/l6pONmP
0J/JkN+Y0IAwX04sy/dzEcL+g5bKXvfTEe77l/r9SWN8KNz9jVOduy2iQuH+
+3EoZVVCRCjc/zB5D6CBb+7qw/WHnTI6sjFUH27+/7tMnFm39OD2r+m+ncGQ
rwd338EVS/wSxPTg7l/G5aZaelkX7r/DbcvDtVbqwv1f82lDQPYsXXj4wORh
4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgBtR++I
            "]]}, 
          {Thickness[0.005214610828805004], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcdvSyfRCzMHCIyz367xd3mEOE+PaL
Fo0GDtMU+0o3soU5tPD6rw85auAQscL0bPC/UAcrRt+Wr0yGDhkT39bYfw51
qG7W91lmYejQlfP898WnoQ6uqqVMn1IMHdpOhhzMuBbqMKt8zqLkNkMHOYt0
l8SjoQ4V3CoabbMNHSQ8Av5IbA51uF/Y1fdkkaGDsIj9sQsLEPJf/l6pONmP
0J/JkN+Y0IAwX04sy/dzEcL+g5bKXvfTEe77l/r9SWN8KNz9jVOduy2iQuH+
+3EoZVVCRCjc/zB5D6CBb+7qw/WHnTI6sjFUH27+/7tMnFm39OD2r+m+ncGQ
rwd338EVS/wSxPTg7l/G5aZaelkX7r/DbcvDtVbqwv1f82lDQPYsXXj4wORh
4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgBtR++I
             "]]}, 
           LineBox[{{86.79840000000002, 16.219099999999997`}, {
            115.14499999999998`, 2.0456999999999996`}}], 
           LineBox[{{86.79840000000002, 16.219099999999997`}, {
            115.14499999999998`, 30.392599999999987`}}]}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViH51na36bHMjjc+lmXpaAU6yDWbrx/
1jImB7nW14E3ZGIdctTu5xQfZ3Gw4bq+uEYk1mGyrHRjxRY2B6XbQA2csQ5m
jldqGZI4HHZ58jD9/x3j8C/1+5PEI5wO75Yf857+JsZhRkKhxefzXA7r3B9W
Tbgd47CSVf8XVyW3w4MqkXXuJ2Mc7mvKrvm/mdtBCKjg3zaE/CXfJIEfSxH6
2dbIRE2YhjB/vpT+XZXOGLj9La8DdwjVxcDdt6TAlmt7aQzc/S9+r/yYVxAD
95/Nff/e6XkxcP/D5O+1OLHIaP6xh+l/vTg43O75d3uY+acWum77zPPFHmZ/
0NvLH2ds/GAPc9/mV8VbRW++toe5Py8wrdln1XN7mP+a3nx918/61B7m/1kz
gUDyiT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8Ak8YD
og==
            "]]}, 
          {EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViH51na36bHMjjc+lmXpaAU6yDWbrx/
1jImB7nW14E3ZGIdctTu5xQfZ3Gw4bq+uEYk1mGyrHRjxRY2B6XbQA2csQ5m
jldqGZI4HHZ58jD9/x3j8C/1+5PEI5wO75Yf857+JsZhRkKhxefzXA7r3B9W
Tbgd47CSVf8XVyW3w4MqkXXuJ2Mc7mvKrvm/mdtBCKjg3zaE/CXfJIEfSxH6
2dbIRE2YhjB/vpT+XZXOGLj9La8DdwjVxcDdt6TAlmt7aQzc/S9+r/yYVxAD
95/Nff/e6XkxcP/D5O+1OLHIaP6xh+l/vTg43O75d3uY+acWum77zPPFHmZ/
0NvLH2ds/GAPc9/mV8VbRW++toe5Py8wrdln1XN7mP+a3nx918/61B7m/1kz
gUDyiT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8Ak8YD
og==
             "]]}}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHGxkM+Y0pdg63ftZlKShB+AvX2jnI
tb4OvCET63ATKL7no52DDdf1xTUisQ4eev8VY/XtHZRuAyU4Yx0mSbCE8aXa
O+zy5GH6/zvGQeO0wPGoifYO75Yf857+JsahImKF6dlN9g7r3B9WTbgd4/D+
km/Sh+P2Dg+qRNa5n4xx+O/Twut/3t5BCKjg3zaEPJAS+LEUoZ9tjUzUhGkI
8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/2dz3752e
FwP3P0zerunR8QhpO7j+t0B/mF+3hZu/DRgwE2fawu3P1P42/W6yLdx914Q+
Ofab28Ldf1Yy8Ja0mC3cf7LAcP3BYAv3/4yZQPDTBh4+MHlY+MH0w8IXZj4s
/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwCBS/d/
            "]]}, 
          {Thickness[0.005214610828805004], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHGxkM+Y0pdg63ftZlKShB+AvX2jnI
tb4OvCET63ATKL7no52DDdf1xTUisQ4eev8VY/XtHZRuAyU4Yx0mSbCE8aXa
O+zy5GH6/zvGQeO0wPGoifYO75Yf857+JsahImKF6dlN9g7r3B9WTbgd4/D+
km/Sh+P2Dg+qRNa5n4xx+O/Twut/3t5BCKjg3zaEPJAS+LEUoZ9tjUzUhGkI
8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/2dz3752e
FwP3P0zerunR8QhpO7j+t0B/mF+3hZu/DRgwE2fawu3P1P42/W6yLdx914Q+
Ofab28Ldf1Yy8Ja0mC3cf7LAcP3BYAv3/4yZQPDTBh4+MHlY+MH0w8IXZj4s
/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwCBS/d/
             "]]}, 
           LineBox[{{115.14499999999998`, 2.0456999999999996`}, {143.492, 
            2.0456999999999996`}}], 
           LineBox[{{115.14499999999998`, 2.0456999999999996`}, {143.492, 
            30.392599999999987`}}]}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPEv72/RYBodtn/9e0ZJJchBrN94/
axmTQ4TllhNtkkkOOWr3c4qPszi8+L3yY4RoksNkWenGii1sDlEp1vfP8yc5
mDleqWVI4nBYOvuIghRnksO/1O9PEo9wOhw4tdA1jTHJYUZCocXn81wOC6T0
7z76keiwklX/F1cltwPQ+LJ97xMd7mvKrvm/mdvhkm+SwKxnCPmNc98vF7uX
CNd/BgiSriXCzZdgCeNbez4Rbn9XzvPfyqcS4e4DWqfy7Wgi3P17SiZLBB1O
hPsvPQ0IDiXC/Q+Tv9fixCKj+ccepv/14uBwu+ff7WHmA7217TPPF3uY/UFv
L3+csfGDPcx9m18VbxW9+doe5v68wLRmn1XP7WH+a3rz9V0/61N7mP9nzQQC
ySf2sPCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ACtDAP0=

            "]]}, 
          {EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPEv72/RYBodtn/9e0ZJJchBrN94/
axmTQ4TllhNtkkkOOWr3c4qPszi8+L3yY4RoksNkWenGii1sDlEp1vfP8yc5
mDleqWVI4nBYOvuIghRnksO/1O9PEo9wOhw4tdA1jTHJYUZCocXn81wOC6T0
7z76keiwklX/F1cltwPQ+LJ97xMd7mvKrvm/mdvhkm+SwKxnCPmNc98vF7uX
CNd/BgiSriXCzZdgCeNbez4Rbn9XzvPfyqcS4e4DWqfy7Wgi3P17SiZLBB1O
hPsvPQ0IDiXC/Q+Tv9fixCKj+ccepv/14uBwu+ff7WHmA7217TPPF3uY/UFv
L3+csfGDPcx9m18VbxW9+doe5v68wLRmn1XP7WH+a3rz9V0/61N7mP9nzQQC
ySf2sPCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ACtDAP0=

             "]]}}, 
          {Thickness[0.005214610828805004], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+RwI4MhvzHFzmHb579XtGQg/IVr7Rwi
LLecaJNMcrj5sy5rz0c7hxe/V36MEE1y8ND7rxirb+8QlWJ9/zx/ksMkCZYw
vlR7h6WzjyhIcSY5aJwWOB410d7hwKmFrmmMSQ4VEStMz26yd1ggpX/30Y9E
h/eXfJM+HLd3ABpftu99osN/nxZe//P2DkBhgVnPEPIb575fLnYvEa7/DBAk
XUuEmw+ydu35RLj9XTnPfyufSoS7D2idyrejiXD37ymZLBF0OBHuv/Q0IDiU
CPc/TN6u6dHxCGk7uP63y495m1+3hZu/Ta719cSZtnD7M7W/Tb+bbAt33zWh
T4795rZw95+VDLwlLWYL959s6+vAHwy2cP/PmAkEP23g4QOTh4UfTD8sfGHm
w8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAGMj02g==
            "]]}, 
          {EdgeForm[{Thickness[0.005214610828805004], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+RwI4MhvzHFzmHb579XtGQg/IVr7Rwi
LLecaJNMcrj5sy5rz0c7hxe/V36MEE1y8ND7rxirb+8QlWJ9/zx/ksMkCZYw
vlR7h6WzjyhIcSY5aJwWOB410d7hwKmFrmmMSQ4VEStMz26yd1ggpX/30Y9E
h/eXfJM+HLd3ABpftu99osN/nxZe//P2DkBhgVnPEPIb575fLnYvEa7/DBAk
XUuEmw+ydu35RLj9XTnPfyufSoS7D2idyrejiXD37ymZLBF0OBHuv/Q0IDiU
CPc/TN6u6dHxCGk7uP63y495m1+3hZu/Ta719cSZtnD7M7W/Tb+bbAt33zWh
T4795rZw95+VDLwlLWYL959s6+vAHwy2cP/PmAkEP23g4QOTh4UfTD8sfGHm
w8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAGMj02g==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010429352513590657`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{1.75781, 16.219099999999997`}, {1.75781, 
            25.668000000000003`}}], 
           LineBox[{{58.451599999999985`, 16.219099999999997`}, {
            58.451599999999985`, 25.668000000000003`}}], 
           LineBox[{{115.14499999999998`, 2.0456999999999996`}, {
            115.14499999999998`, 11.494500000000002`}}], 
           LineBox[{{115.14499999999998`, 30.392599999999987`}, {
            115.14499999999998`, 39.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{146., 40.},
         PlotRange->{{0., 146.}, {0., 40.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.552101239969739*^9, 3.552101244479414*^9}, 
   3.553545083807199*^9, 3.5535826431614733`*^9, 3.581264076779855*^9, {
   3.5813428528195744`*^9, 3.58134287883974*^9}, 3.582473969986554*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["code for writing generators for diamonds", "Subsection",
 CellChangeTimes->{{3.581264108297057*^9, 3.581264112549747*^9}}],

Cell["Vertices in the diamond are denoted by W,S,E,N", "Text",
 CellChangeTimes->{{3.580227313329421*^9, 3.5802273488632927`*^9}, {
  3.5802277579852457`*^9, 3.580227789917592*^9}, {3.580562703060647*^9, 
  3.580562769102592*^9}, {3.581264510742469*^9, 3.58126453416518*^9}, {
  3.581264896566309*^9, 3.581264900150509*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiamondGraphs", "=", 
    RowBox[{"{", "G2D2", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"ArmLengths", " ", "is", " ", "W"}], ",", "S", ",", "E", ",", 
    "N"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ArmLengths", "[", "G2D2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Vertices", " ", "in", " ", "order", " ", "W"}], ",", "S", ",", 
    "E", ",", "N"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VerticesInDiamond", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5778996611972723`*^9, 3.577899704622205*^9}, {
  3.581265051792555*^9, 3.581265064398796*^9}, {3.5812653413102007`*^9, 
  3.58126537419302*^9}, {3.581265993857835*^9, 3.5812659958573713`*^9}, {
  3.581266307678602*^9, 3.581266309233856*^9}, {3.581266371791131*^9, 
  3.581266371984668*^9}, {3.581266582963166*^9, 3.5812665952924356`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InDiamondQ", "[", 
   RowBox[{"G_", ",", "loop_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"VerticesInDiamond", "[", "G", "]"}], ",", "#"}], "]"}], 
      "&"}], "/@", 
     RowBox[{"loop", "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", 
       RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}]}], "]"}], "===", 
   RowBox[{"{", "True", "}"}]}]}]], "Input",
 CellChangeTimes->{{3.581265512178043*^9, 3.581265521971525*^9}, {
   3.5812656101233387`*^9, 3.5812656228808813`*^9}, {3.581265667512218*^9, 
   3.581265753358852*^9}, 3.5812659204908752`*^9, {3.5812659574675817`*^9, 
   3.581265975033491*^9}, {3.581266008864195*^9, 3.581266010322616*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "CollapsedLoopsForDiamonds", "]"}]], "Input",
 CellChangeTimes->{{3.550543213658259*^9, 3.550543218116295*^9}, {
  3.581264171494648*^9, 3.581264174365698*^9}, {3.581264273550468*^9, 
  3.5812642761437597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "n", " ", "is", " ", "the", " ", "depth", " ", "of", " ", "the", " ", 
    RowBox[{"generators", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CollapsedLoopsForDiamonds", "[", 
    RowBox[{"G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"GraphLoops", "[", 
         RowBox[{"G", ",", 
          RowBox[{"Most", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"c_", "/;", 
         RowBox[{"InDiamondQ", "[", 
          RowBox[{"G", ",", "c"}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550543202526944*^9, 3.5505432325278597`*^9}, 
   3.5812641782654257`*^9, 3.5812642799259853`*^9, {3.581264759344324*^9, 
   3.581264782174881*^9}, {3.581264931173819*^9, 3.581264958836935*^9}, {
   3.581265030203455*^9, 3.581265039258769*^9}, {3.581265080652793*^9, 
   3.581265082537693*^9}, {3.581265139638159*^9, 3.581265141459773*^9}, {
   3.581266027571595*^9, 3.5812660385674553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"CollapsedLoopsForDiamonds", "[", 
   RowBox[{"G2D2", ",", "4"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5812660499344587`*^9, 3.581266082028736*^9}}],

Cell[BoxData["256"], "Output",
 CellChangeTimes->{{3.5812660553184137`*^9, 3.581266083781282*^9}, 
   3.5813429021901493`*^9, 3.582473971554991*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "n", " ", "is", " ", "the", " ", "depth", " ", "of", " ", "the", " ", 
    RowBox[{"generators", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ChosenLoopsForDiamonds", "[", 
    RowBox[{"G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Union", "[", 
    RowBox[{"RotationRepresentative", "/@", 
     RowBox[{"CollapsedLoopsForDiamonds", "[", 
      RowBox[{"G", ",", "n"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540239234184022*^9, 3.540239235255537*^9}, {
   3.540240294819447*^9, 3.540240296363824*^9}, {3.5402403371299334`*^9, 
   3.540240347538396*^9}, 3.5505431976444674`*^9, {3.581264197038672*^9, 
   3.581264199016973*^9}, {3.581264303136218*^9, 3.581264308280002*^9}, {
   3.581266104183998*^9, 3.581266138781142*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ChosenLoopsForDiamonds", "[", 
   RowBox[{"G2D2", ",", "4"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.581266125531822*^9, 3.581266147480763*^9}}],

Cell[BoxData["70"], "Output",
 CellChangeTimes->{{3.5812661418908463`*^9, 3.581266147897044*^9}, 
   3.581342903687521*^9, 3.582473971803329*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenValuesForDiamonds", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"n", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", 
        RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"1", ";;", 
            RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
          
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{"VerticesInDiamond", "[", "G", "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
             "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", 
              "\"\<N\>\""}], "}"}]}], "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumericQ", "[", 
           RowBox[{"#", "/.", 
            RowBox[{"x", "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"cachedRootReduce", "[", 
           RowBox[{"#", "/.", 
            RowBox[{"x", "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
          "0"}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"ChosenLoopsForDiamonds", "[", 
      RowBox[{"G", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.552100319634159*^9, 3.552100429083941*^9}, {
  3.552100745229218*^9, 3.552100746772491*^9}, {3.552100816877655*^9, 
  3.552100818915247*^9}, {3.5521008493809643`*^9, 3.5521008636261168`*^9}, {
  3.552100934538769*^9, 3.552100934760056*^9}, {3.552100968450506*^9, 
  3.5521009744221277`*^9}, {3.581264203556053*^9, 3.581264207593525*^9}, {
  3.581266380084949*^9, 3.5812664172455463`*^9}, {3.581266452070052*^9, 
  3.5812664890411663`*^9}, {3.581266955131509*^9, 3.581266983987315*^9}, {
  3.5812671792780952`*^9, 3.581267179467613*^9}, {3.581267325914866*^9, 
  3.581267362320527*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ChosenValuesForDiamonds", "/@", 
      RowBox[{"GPALopsidedGenerators", "[", 
       RowBox[{"#", ",", 
        RowBox[{"PreferredGeneratorSet", "[", "#", "]"}]}], "]"}]}], ")"}], 
    "&"}], ")"}], "/@", 
  RowBox[{"{", "G3333ZMod4", "}"}]}]], "Input",
 CellChangeTimes->{{3.5521004329270687`*^9, 3.552100476702402*^9}, {
   3.552101001923007*^9, 3.552101045073812*^9}, {3.553544994654565*^9, 
   3.553545005725623*^9}, 3.581264239414383*^9, {3.581264382221366*^9, 
   3.581264387179834*^9}, {3.581267064043548*^9, 3.581267070121208*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\<\"WSWSWSWS\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSWSWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSWSES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSWSEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWNWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSWNES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWNEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSESWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSENWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSENES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWSWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWSES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNWSEN\"\>", "\[Rule]", 
       RowBox[{"2", "-", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WSWNWNWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNWNES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWNEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNESWN\"\>", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WSWNESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNENWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNENES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNENEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESWSES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESWSEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESWNWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESWNES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESWNEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESESWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESENWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESENES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENWSEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENWNWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENWNES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENESWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSENESES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSENESEN\"\>", "\[Rule]", 
       RowBox[{"2", "-", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WSENENWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENENES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNWNWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNWNWNES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNWNEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNWNESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNWNESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WNWNENES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNESWNES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNESWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNESESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNESESEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNESENES\"\>", "\[Rule]", 
       RowBox[{"2", "-", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WNESENEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WNENWNEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNENESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNENESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WNENENES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNENENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"ESESESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"ESESESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"ESESENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"ESENESEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"ESENENEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"ENENENEN\"\>", "\[Rule]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\<\"WSWSWSWS\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWSWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWSES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWSEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSWNWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSWNES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSESWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWSENWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWSENES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWSENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWSWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNWSES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNWSEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWNWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNWNES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNESWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNESES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSWNESEN\"\>", "\[Rule]", 
       RowBox[{"2", "-", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WSWNENWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSWNENES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSWNENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESWSES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESWSEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESWNWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESWNES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESESWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESESEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSESENWN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSESENES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSESENEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENWSEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENWNWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WSENWNES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENWNEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSENESWN\"\>", "\[Rule]", 
       RowBox[{"2", "-", 
        SqrtBox["5"]}]}], ",", 
      RowBox[{"\<\"WSENESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENESEN\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WSENENWN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WSENENES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WSENENEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WNWNWNWN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNWNES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WNWNWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNWNESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNWNENES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WNWNENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNESWNES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNESWNEN\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WNESESES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"\<\"WNESESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNESENES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNESENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNENWNEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNENESES\"\>", "\[Rule]", "0"}], ",", 
      RowBox[{"\<\"WNENESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"WNENENES\"\>", "\[Rule]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"1044", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"\<\"WNENENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ESESESES\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ESESESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ESESENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ESENESEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ESENENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}]}]}], ",", 
      RowBox[{"\<\"ENENENEN\"\>", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5521005377019157`*^9, 3.5521006846842823`*^9, 3.552100749560173*^9, {
   3.552100828355424*^9, 3.552100866540394*^9}, 3.552100938235861*^9, 
   3.5521009782993927`*^9, {3.552101029950245*^9, 3.5521010475601063`*^9}, 
   3.5521010871414757`*^9, 3.553545057904567*^9, 3.5535460713278646`*^9, 
   3.553582642863323*^9, 3.581264036719305*^9, 3.581264241716056*^9, 
   3.581267071365966*^9, 3.581267190547679*^9, 3.5812673644884243`*^9, 
   3.581342905489938*^9, 3.582473972151093*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actually writing the generators", "Subsection",
 CellChangeTimes->{{3.553980864936591*^9, 3.553980868632183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAGeneratorNames", "[", "G_", "]"}], ":=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"RankAtDepth", "[", 
      RowBox[{
       RowBox[{"G", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
        "1"}]}], "]"}], "-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.538250144449115*^9, 3.5382501593996468`*^9}, {
  3.538250620186234*^9, 3.538250667332624*^9}, {3.538250767479267*^9, 
  3.538250800599766*^9}, {3.539022315912025*^9, 3.539022344669732*^9}, {
  3.541275289494632*^9, 3.541275295005382*^9}, {3.550943481863411*^9, 
  3.550943496997116*^9}, {3.553545344501487*^9, 3.5535453651652822`*^9}, {
  3.581342689390596*^9, 3.58134268980013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetLowWeightVectorForSpokes", "[", 
   RowBox[{"name_", ",", "x_", ",", 
    RowBox[{"fn_:", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cachedRootReduce", "[", "#", "]"}], "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", "n", ",", "sep", ",", 
      RowBox[{"p", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"sep", "[", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "<", "5"}], "\[And]", 
         RowBox[{"EvenQ", "[", 
          RowBox[{"p", "++"}], "]"}]}], ",", "\"\< &\\n\>\"", ",", 
        "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"fancyMakeString", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"name", "<>", "\"\<(\>\"", "<>", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"ToString", "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"Vertex", "[", 
                 RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}], 
                "\[RuleDelayed]", "i"}]}], "]"}]}], "]"}], "<>", 
           "\"\<) & = \>\"", "<>", 
           RowBox[{"toLaTeX", "[", 
            RowBox[{"fn", "[", 
             RowBox[{"#", "/.", 
              RowBox[{"x", "\[LeftDoubleBracket]", 
               RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "]"}]}], "&"}], "/@", 
         RowBox[{"ChosenLoopsForSpokes", "[", "G", "]"}]}], ",", "sep"}], 
       "]"}], "<>", "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\>\""}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.540240571514214*^9, 3.5402407889816313`*^9}, {
  3.5402408550310993`*^9, 3.5402408583575373`*^9}, {3.540240955094046*^9, 
  3.540240986018552*^9}, {3.540241153932992*^9, 3.54024122748529*^9}, {
  3.541275696109642*^9, 3.541275708107197*^9}, {3.5481016368059263`*^9, 
  3.548101653084676*^9}, {3.548101707421274*^9, 3.548101715893079*^9}, {
  3.548102701379958*^9, 3.548102737380591*^9}, {3.5481036141165953`*^9, 
  3.5481036197826347`*^9}, {3.550942665209366*^9, 3.550942741167704*^9}, {
  3.551147876765976*^9, 3.5511478774445467`*^9}, {3.5511494077341433`*^9, 
  3.551149468514357*^9}, {3.551149563386671*^9, 3.551149569738996*^9}, {
  3.551149618440742*^9, 3.551149622209138*^9}, {3.581343043619886*^9, 
  3.581343050957847*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetLowWeightVectorForDiamonds", "[", 
   RowBox[{"name_", ",", "x_", ",", 
    RowBox[{"fn_:", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cachedRootReduce", "[", "#", "]"}], "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"n", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", 
        RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "sep", ",", 
      RowBox[{"p", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"sep", "[", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "<", "5"}], "\[And]", 
         RowBox[{"EvenQ", "[", 
          RowBox[{"p", "++"}], "]"}]}], ",", "\"\< &\\n\>\"", ",", 
        "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", 
      RowBox[{"fancyMakeString", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"name", "<>", "\"\<(\\\\mbox{\>\"", "<>", 
           RowBox[{"(", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"1", ";;", 
                RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{"Thread", "[", 
               RowBox[{
                RowBox[{"VerticesInDiamond", "[", "G", "]"}], "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", 
                  "\"\<N\>\""}], "}"}]}], "]"}]}], "]"}], ")"}], "<>", 
           "\"\<}) & = \>\"", "<>", 
           RowBox[{"toLaTeX", "[", 
            RowBox[{"fn", "[", 
             RowBox[{"#", "/.", 
              RowBox[{"x", "\[LeftDoubleBracket]", 
               RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "]"}]}], "&"}], "/@", 
         RowBox[{"ChosenLoopsForDiamonds", "[", 
          RowBox[{"G", ",", "n"}], "]"}]}], ",", "sep"}], "]"}], "<>", 
      "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.581343064539783*^9, 3.581343067802259*^9}, {
   3.581343152200438*^9, 3.581343170823613*^9}, {3.581343204543371*^9, 
   3.581343255220087*^9}, 3.581343487627198*^9, {3.581343526597637*^9, 
   3.581343529436776*^9}, {3.5813435733914537`*^9, 3.581343593125071*^9}, {
   3.581343766931823*^9, 3.581343782208435*^9}, {3.581343842142605*^9, 
   3.58134387025486*^9}, {3.581343928210297*^9, 3.581343954220035*^9}, {
   3.5813451889379587`*^9, 3.5813451981325493`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGeneratorsForSpokes", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LoadGPALopsidedGenerators", "[", 
     RowBox[{"G", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"TypesetLowWeightVectorForSpokes", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", "cachedRootReduce"}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GPAGeneratorNames", "[", "G", "]"}], ",", 
          RowBox[{"GPALopsidedGenerators", "[", 
           RowBox[{"G", ",", "i"}], "]"}]}], "}"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5481018133965607`*^9, 3.54810185808525*^9}, {
  3.548102119621561*^9, 3.5481021210922337`*^9}, {3.5486797716508207`*^9, 
  3.548679793051599*^9}, {3.5511488829354362`*^9, 3.5511488972281857`*^9}, {
  3.551148930594515*^9, 3.551148943234264*^9}, {3.551149021674602*^9, 
  3.551149024350725*^9}, {3.581343263257938*^9, 3.581343271229518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGeneratorsForDiamonds", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LoadGPALopsidedGenerators", "[", 
     RowBox[{"G", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"TypesetLowWeightVectorForDiamonds", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"NumericQ", "[", "#", "]"}], ",", 
              RowBox[{"cachedRootReduce", "[", "#", "]"}], ",", "0"}], "]"}], 
            "&"}], ")"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GPAGeneratorNames", "[", "G", "]"}], ",", 
          RowBox[{"GPALopsidedGenerators", "[", 
           RowBox[{"G", ",", "i"}], "]"}]}], "}"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5481018133965607`*^9, 3.54810185808525*^9}, {
   3.548102119621561*^9, 3.5481021210922337`*^9}, {3.5486797716508207`*^9, 
   3.548679793051599*^9}, {3.5511488829354362`*^9, 3.5511488972281857`*^9}, {
   3.551148930594515*^9, 3.551148943234264*^9}, {3.551149021674602*^9, 
   3.551149024350725*^9}, {3.581343263257938*^9, 3.581343271229518*^9}, {
   3.5813433081614647`*^9, 3.5813433153520203`*^9}, 3.581343947880013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteGenerators", "[", 
   RowBox[{"G_", ",", "i_", ",", "fn_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-generators.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"fn", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548629513044448*^9, 3.548629527332199*^9}, {
  3.548629574101115*^9, 3.5486295958343353`*^9}, {3.548679756093746*^9, 
  3.548679759782394*^9}, {3.548679797286263*^9, 3.548679798251189*^9}, {
  3.58134332047141*^9, 3.5813433705754833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539822980712852`*^9, 3.553982303200136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WriteGenerators", "[", 
    RowBox[{"#", ",", 
     RowBox[{"PreferredGeneratorSet", "[", "#", "]"}], ",", 
     "TypesetGeneratorsForSpokes"}], "]"}], "&"}], "/@", 
  "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.5511486629336147`*^9, 3.551148669139339*^9}, {
  3.553545385433329*^9, 3.553545392905056*^9}, {3.5813433740481853`*^9, 
  3.581343379303417*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.582473972740769*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5824739729370337`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.551148823668572*^9, 3.551148853985681*^9, 
  3.551149279038456*^9, 3.5511494880383787`*^9, 3.551149585508013*^9, 
  3.551149641212706*^9, 3.5511503470869017`*^9, 3.5535456643442373`*^9, 
  3.553583088904832*^9, 3.582473973162405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WriteGenerators", "[", 
    RowBox[{"#", ",", 
     RowBox[{"PreferredGeneratorSet", "[", "#", "]"}], ",", 
     "TypesetGeneratorsForDiamonds"}], "]"}], "&"}], "/@", 
  RowBox[{"{", "G3333ZMod4", "}"}]}]], "Input",
 CellChangeTimes->{{3.5511486629336147`*^9, 3.551148669139339*^9}, {
  3.553545385433329*^9, 3.553545392905056*^9}, {3.5813433740481853`*^9, 
  3.5813433951632957`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"}],
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5813434166801023`*^9, 3.581343504920549*^9, 3.581343544026368*^9, {
   3.581343576796033*^9, 3.581343597158601*^9}, 3.581343792718841*^9, 
   3.581343873848235*^9, 3.581343958129558*^9, 3.581345201799143*^9, 
   3.58247397320814*^9}],

Cell[BoxData[
 RowBox[{"{", "Null", "}"}]], "Output",
 CellChangeTimes->{
  3.551148823668572*^9, 3.551148853985681*^9, 3.551149279038456*^9, 
   3.5511494880383787`*^9, 3.551149585508013*^9, 3.551149641212706*^9, 
   3.5511503470869017`*^9, 3.5535456643442373`*^9, 3.553583088904832*^9, 
   3.581343416948463*^9, 3.581343505155573*^9, 3.5813435443027287`*^9, {
   3.5813435840450497`*^9, 3.581343602960175*^9}, 3.581343798465411*^9, 
   3.581343879997135*^9, 3.581343963891734*^9, 3.581345207754393*^9, 
   3.582473974840094*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1502, 876},
WindowMargins->{{79, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 530, 14, 58, "Input"],
Cell[CellGroupData[{
Cell[1122, 40, 726, 14, 36, "Print"],
Cell[1851, 56, 711, 14, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2589, 74, 554, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[3168, 88, 207, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[3400, 95, 102, 2, 27, "Input"],
Cell[3505, 99, 348, 5, 27, "Output"]
}, Open  ]],
Cell[3868, 107, 303, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[4196, 116, 544, 12, 58, "Input"],
Cell[CellGroupData[{
Cell[4765, 132, 470, 12, 20, "Print"],
Cell[5238, 146, 468, 12, 20, "Print"],
Cell[5709, 160, 470, 12, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6240, 179, 440, 16, 74, "Section"],
Cell[6683, 197, 777, 18, 58, "Input"],
Cell[7463, 217, 845, 24, 43, "Input"],
Cell[8311, 243, 626, 18, 27, "Input"],
Cell[8940, 263, 464, 12, 27, "Input"],
Cell[9407, 277, 197, 4, 27, "Input"],
Cell[9607, 283, 1659, 36, 74, "Input"],
Cell[11269, 321, 1214, 29, 27, "Input"],
Cell[12486, 352, 330, 6, 26, "Text"],
Cell[12819, 360, 2868, 77, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15724, 442, 148, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[15897, 448, 201, 2, 34, "Subsection"],
Cell[16101, 452, 1616, 27, 43, "Input"],
Cell[17720, 481, 704, 17, 73, "Input"],
Cell[18427, 500, 2302, 42, 178, "Input"],
Cell[20732, 544, 1740, 34, 163, "Input"],
Cell[22475, 580, 2642, 47, 163, "Input"],
Cell[25120, 629, 1338, 26, 133, "Input"],
Cell[26461, 657, 2545, 43, 133, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29043, 705, 107, 1, 26, "Subsection"],
Cell[29153, 708, 2091, 32, 43, "Input"],
Cell[31247, 742, 2403, 53, 118, "Input"],
Cell[33653, 797, 2633, 63, 133, "Input"],
Cell[36289, 862, 2802, 49, 118, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39128, 916, 104, 1, 26, "Subsection"],
Cell[39235, 919, 2197, 54, 118, "Input"],
Cell[41435, 975, 1447, 37, 103, "Input"],
Cell[42885, 1014, 6124, 119, 553, "Input"],
Cell[49012, 1135, 1641, 41, 103, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50690, 1181, 113, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[50828, 1186, 284, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[51137, 1195, 607, 14, 20, "Print"],
Cell[51747, 1211, 609, 14, 20, "Print"],
Cell[52359, 1227, 607, 14, 20, "Print"],
Cell[52969, 1243, 607, 14, 20, "Print"],
Cell[53579, 1259, 609, 14, 20, "Print"],
Cell[54191, 1275, 607, 14, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54847, 1295, 259, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[55131, 1304, 712, 16, 20, "Print"],
Cell[55846, 1322, 712, 16, 20, "Print"],
Cell[56561, 1340, 714, 16, 20, "Print"],
Cell[57278, 1358, 712, 16, 20, "Print"],
Cell[57993, 1376, 712, 16, 20, "Print"],
Cell[58708, 1394, 712, 16, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59469, 1416, 314, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[59808, 1425, 587, 14, 20, "Print"],
Cell[60398, 1441, 589, 14, 20, "Print"],
Cell[60990, 1457, 587, 14, 20, "Print"],
Cell[61580, 1473, 589, 14, 20, "Print"],
Cell[62172, 1489, 586, 14, 20, "Print"],
Cell[62761, 1505, 586, 14, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63408, 1526, 167, 2, 34, "Subsection"],
Cell[63578, 1530, 392, 9, 27, "Input"],
Cell[63973, 1541, 884, 17, 88, "Input"],
Cell[64860, 1560, 866, 17, 118, "Input"],
Cell[65729, 1579, 1537, 34, 118, "Input"],
Cell[67269, 1615, 832, 23, 58, "Input"],
Cell[68104, 1640, 4245, 97, 180, "Input"],
Cell[72352, 1739, 3894, 91, 163, "Input"],
Cell[76249, 1832, 1600, 40, 103, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77886, 1877, 115, 1, 34, "Subsection"],
Cell[78004, 1880, 867, 26, 43, "Input"],
Cell[78874, 1908, 3405, 82, 193, "Input"],
Cell[82282, 1992, 2209, 50, 118, "Input"],
Cell[84494, 2044, 1541, 39, 103, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86072, 2088, 116, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[86213, 2093, 699, 14, 58, "Input"],
Cell[CellGroupData[{
Cell[86937, 2111, 474, 12, 20, "Print"],
Cell[87414, 2125, 472, 12, 20, "Print"],
Cell[87889, 2139, 474, 12, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88412, 2157, 714, 14, 58, "Input"],
Cell[CellGroupData[{
Cell[89151, 2175, 492, 12, 20, "Print"],
Cell[89646, 2189, 492, 12, 20, "Print"],
Cell[90141, 2203, 492, 12, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90706, 2223, 103, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[90834, 2228, 179, 2, 34, "Subsection"],
Cell[91016, 2232, 596, 15, 43, "Input"],
Cell[91615, 2249, 345, 7, 27, "Input"],
Cell[91963, 2258, 195, 3, 27, "Input"],
Cell[92161, 2263, 1569, 42, 75, "Input"],
Cell[93733, 2307, 1920, 48, 75, "Input"],
Cell[95656, 2357, 2194, 54, 88, "Input"],
Cell[97853, 2413, 513, 13, 27, "Input"],
Cell[98369, 2428, 504, 11, 27, "Input"],
Cell[CellGroupData[{
Cell[98898, 2443, 269, 5, 27, "Input"],
Cell[99170, 2450, 569, 9, 27, "Output"]
}, Open  ]],
Cell[99754, 2462, 1776, 43, 73, "Input"],
Cell[CellGroupData[{
Cell[101555, 2509, 503, 12, 27, "Input"],
Cell[102061, 2523, 9781, 298, 222, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111879, 2826, 137, 2, 27, "Input"],
Cell[112019, 2830, 65197, 1198, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177265, 4034, 128, 1, 34, "Subsection"],
Cell[177396, 4037, 324, 4, 26, "Text"],
Cell[177723, 4043, 1528, 38, 88, "Input"],
Cell[179254, 4083, 798, 19, 27, "Input"],
Cell[180055, 4104, 248, 4, 27, "Input"],
Cell[180306, 4110, 1821, 44, 88, "Input"],
Cell[CellGroupData[{
Cell[182152, 4158, 206, 4, 27, "Input"],
Cell[182361, 4164, 148, 2, 27, "Output"]
}, Open  ]],
Cell[182524, 4169, 820, 17, 43, "Input"],
Cell[CellGroupData[{
Cell[183369, 4190, 201, 4, 27, "Input"],
Cell[183573, 4196, 145, 2, 27, "Output"]
}, Open  ]],
Cell[183733, 4201, 2275, 53, 58, "Input"],
Cell[CellGroupData[{
Cell[186033, 4258, 623, 14, 27, "Input"],
Cell[186659, 4274, 28050, 803, 711, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214758, 5083, 119, 1, 34, "Subsection"],
Cell[214880, 5086, 1058, 24, 27, "Input"],
Cell[215941, 5112, 2958, 67, 118, "Input"],
Cell[218902, 5181, 2835, 66, 103, "Input"],
Cell[221740, 5249, 1335, 29, 73, "Input"],
Cell[223078, 5280, 1660, 37, 73, "Input"],
Cell[224741, 5319, 1602, 40, 103, "Input"],
Cell[226346, 5361, 146, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[226517, 5368, 409, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[226951, 5382, 399, 11, 20, "Print"],
Cell[227353, 5395, 401, 11, 20, "Print"]
}, Open  ]],
Cell[227769, 5409, 334, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228140, 5420, 432, 10, 27, "Input"],
Cell[228575, 5432, 615, 15, 20, "Print"],
Cell[229193, 5449, 530, 9, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/Generators.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    301897,       8085]
NotebookOptionsPosition[    292991,       7816]
NotebookOutlinePosition[    293352,       7832]
CellTagsIndexPosition[    293309,       7829]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook we reconstruct elements of the graph planar algebras for \
333, 3333 and 3333ZMod4 from the descriptions appearing in Appendix A.  \
\>", "Text",
 CellChangeTimes->{{3.552098784695298*^9, 3.552098882593431*^9}, 
   3.552099006574645*^9, {3.552237583346879*^9, 3.5522375878555307`*^9}, {
   3.573152457789667*^9, 3.573152474143096*^9}},
 FontSize->16],

Cell["\<\
In particular, those descriptions give the values of the elements on rotation \
representatives of collapsed loops avoiding the initial arm, and we follow \
the steps of Lemma A.3 of \"Constructing spoke subfactors using the jellyfish \
algorithm\" here to reconstruct all the values.\
\>", "Text",
 CellChangeTimes->{{3.552098784695298*^9, 3.552098882593431*^9}, 
   3.552099006574645*^9, {3.552237583346879*^9, 3.552237585457906*^9}, {
   3.553384703561392*^9, 3.553384704874571*^9}, {3.573152490493575*^9, 
   3.5731525356973877`*^9}},
 FontSize->16],

Cell["\<\
This notebook studiously avoids using the FusionAtlas; it's entirely \
self-contained. On the other hand, the only reasonable use of the outputs of \
this notebook, the reconstructed elements, is to plug them back in to various \
algorithms from the FusionAtlas!\
\>", "Text",
 CellChangeTimes->{{3.552098956800887*^9, 3.552099009780985*^9}, 
   3.552099705706819*^9, 3.552237575007206*^9},
 FontSize->16],

Cell[CellGroupData[{

Cell["Spoke graphs", "Section",
 CellChangeTimes->{{3.577708143117828*^9, 3.577708144588195*^9}}],

Cell[CellGroupData[{

Cell["Graphs", "Subsection",
 CellChangeTimes->{{3.552098890901588*^9, 3.55209889133202*^9}, {
  3.5777081389126387`*^9, 3.577708148404331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpokeGraphs", "=", 
   RowBox[{"{", 
    RowBox[{"G333", ",", "G3333"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550526265837344*^9, 3.550526280538598*^9}, {
  3.553546046679987*^9, 3.55354605161922*^9}, {3.573152551434765*^9, 
  3.57315255786381*^9}, {3.5777081622628927`*^9, 3.5777081624613247`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G3333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.552098899232005*^9, 3.552098951153862*^9}, 
   3.552099016865118*^9, {3.55223869559555*^9, 3.552238697131288*^9}, {
   3.553290954968302*^9, 3.553290957246401*^9}, {3.5731525636066017`*^9, 
   3.573152579751697*^9}, {3.577708165092771*^9, 3.577708165374127*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["13"]}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"27", "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["13"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["13"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G3333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"64", "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.552099018208164*^9, 3.552099038776725*^9}, {
  3.55210000418209*^9, 3.5521000460630703`*^9}, {3.552238638902807*^9, 
  3.5522386487068987`*^9}, {3.552238682291198*^9, 3.552238691250445*^9}, {
  3.553290964226459*^9, 3.553290973889449*^9}, {3.573152622904883*^9, 
  3.573152659792328*^9}, {3.5777081698476877`*^9, 3.5777081873724737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionRatios", "[", "G_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"evens", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ";;", ";;", "2"}], "\[RightDoubleBracket]"}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"odds", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", ";;", "2"}], "\[RightDoubleBracket]"}], "]"}], 
        "]"}]}]}], "}"}], ",", 
    RowBox[{"Union", "[", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#1", "/", "#2"}], "&"}], ",", "evens", ",", "evens"}], 
          "]"}], "~", "Join", "~", 
         RowBox[{"Outer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#1", "/", "#2"}], "&"}], ",", "odds", ",", "odds"}], 
          "]"}]}], "]"}], "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553709760963292*^9, 3.5537098708056803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionFieldGenerator", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{"DimensionRatios", "[", "G", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], ",", "1", 
     ",", "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.5537099116760683`*^9, 3.553709966001688*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionFieldGenerator", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.553709849915835*^9, 3.553709856558712*^9}, {
  3.5537099587611933`*^9, 3.5537099735276003`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["13"], ",", 
   SqrtBox["5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.553709856924971*^9, 3.553709872372761*^9}, {
   3.553709959455711*^9, 3.553709967294612*^9}, 3.553710029401449*^9, 
   3.553797268052087*^9, 3.5538129656120453`*^9, 3.553900264312812*^9, 
   3.554034709934252*^9, 3.55403485272379*^9, 3.577889857715146*^9, 
   3.577897127503158*^9, 3.577897500537816*^9, 3.5802269757565823`*^9, 
   3.5805627932583323`*^9, 3.581346199893379*^9, {3.5816843381382227`*^9, 
   3.581684351869804*^9}, 3.581871494069499*^9, {3.5821377233397093`*^9, 
   3.582137734122575*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G333", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"9", "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G3333", "]"}], "=", 
   SqrtBox["5"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.552104521381268*^9, 3.552104531382023*^9}, {
   3.552237623310059*^9, 3.55223764728059*^9}, 3.552237735663103*^9, {
   3.552238046761574*^9, 3.552238064673748*^9}, {3.5539000827840242`*^9, 
   3.5539000865708923`*^9}, {3.577890211474674*^9, 3.5778902293594303`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"GraphHash", "[", "G333", "]"}], "}"}], "=", 
   RowBox[{"{", "\"\<25781EDEA61320E6E26689FBED470E90\>\"", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"GraphHash", "[", "G3333", "]"}], "}"}], "=", 
   RowBox[{"{", "\"\<772136FAF425B059772136FAF425B059\>\"", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.553382470822076*^9, 3.553382493299782*^9}, {
   3.553384477602713*^9, 3.553384504999259*^9}, {3.577884805759492*^9, 
   3.5778848329156713`*^9}, {3.5778899151404037`*^9, 3.577889941773738*^9}, 
   3.577896863130106*^9, 3.577896898801858*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Graph", "[", "G333", "]"}], ",", 
     RowBox[{"Graph", "[", "G3333", "]"}]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.553384527099036*^9, 3.553384540173359*^9}, {
  3.5778848179898243`*^9, 3.577884846737247*^9}, {3.577889956309018*^9, 
  3.577889962176422*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Descriptions", "Subsection",
 CellChangeTimes->{{3.552099053224606*^9, 3.5520990566160393`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GPAChiralities", "[", "G333", "]"}], "=", 
   RowBox[{"{", "\[ImaginaryI]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GPAChiralities", "[", "G3333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5539001305326767`*^9, 3.553900139374084*^9}, {
  3.577889829307619*^9, 3.577889837867916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAEigenvalues", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GPAEigenvalues", "[", "G", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{"ExpToTrig", "[", "#", "]"}], "]"}], ",", 
       RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}], "/@", 
    
    SuperscriptBox[
     RowBox[{"GPAChiralities", "[", "G", "]"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.5535488541000147`*^9, 3.553548877836658*^9}, {
  3.5539001410252733`*^9, 3.5539002004538527`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "GeneratorValues", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"GeneratorValues", "/@", "SpokeGraphs"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<1112\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SqrtBox["13"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<1122\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"25", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<1212\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SqrtBox["13"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<1222\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SqrtBox["13"]}], ")"}]}]}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<1112\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1113\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<1122\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1123\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<1132\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<1133\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1212\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1213\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1222\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1223\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1232\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<1233\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1313\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<1322\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1323\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1332\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1333\>\"", "\[Rule]", "0"}], ",", 
         RowBox[{"\"\<2223\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2233\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2323\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2333\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<1112\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1113\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1122\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1123\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1132\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1133\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"5", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1212\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1213\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1222\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1223\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1232\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1233\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1313\>\"", "\[Rule]", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}]}], ",", 
         RowBox[{"\"\<1322\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1323\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1332\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<1333\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2223\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2233\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2323\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["5"]}], ")"}]}]}], ",", 
         RowBox[{"\"\<2333\>\"", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}]}], ")"}]}]}]}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.553546007140758*^9, 3.553546034384289*^9}, 
   3.5535460917038393`*^9, 3.553546156807218*^9, 3.553548743091621*^9, {
   3.577889234348681*^9, 3.577889252571015*^9}, {3.577889813861133*^9, 
   3.577889816037464*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ValueRatios", "[", "G_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"values", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"GeneratorValues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
          "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#1", "/", "#2"}], "&"}], ",", "values", ",", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"values", ",", "0"}], "]"}]}], "]"}], "]"}], "]"}], 
        "]"}], "]"}], ",", "_Integer"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553710206762021*^9, 3.553710231432819*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ValueFieldGenerator", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ValueFieldGenerator", "[", "G", "]"}], "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{"ValueRatios", "[", "G", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], ",", "1", 
      ",", "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.553710120089954*^9, 3.553710136214724*^9}, {
  3.5537102374687366`*^9, 3.553710239082594*^9}, {3.553710771229328*^9, 
  3.553710772723009*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ValueFieldGenerator", "[", "G3333", "]"}]], "Input",
 CellChangeTimes->{{3.553710294539016*^9, 3.553710295234783*^9}}],

Cell[BoxData[
 SqrtBox["5"]], "Output",
 CellChangeTimes->{
  3.553710296816621*^9, 3.553797274030899*^9, 3.553812970740315*^9, 
   3.5539002666169243`*^9, 3.554034712630231*^9, 3.554034855873809*^9, 
   3.577889993243791*^9, 3.57789712870119*^9, 3.577897501409766*^9, 
   3.580226977310817*^9, 3.5805627934516582`*^9, 3.581346200952426*^9, 
   3.581684353201975*^9, 3.581871494789631*^9, {3.582137724298501*^9, 
   3.582137734401248*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MinimalFieldGenerator", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"GPAEigenvalues", "[", "G", "]"}], "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ValueFieldGenerator", "[", "G", "]"}], ",", 
         RowBox[{"DimensionFieldGenerator", "[", "G", "]"}]}], "}"}]}], "]"}],
      ",", 
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], ",", "1", 
     ",", "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.553710377262146*^9, 3.5537104473681498`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinimalFieldGenerator", "[", "G3333", "]"}]], "Input",
 CellChangeTimes->{{3.553710450014612*^9, 3.553710455300918*^9}}],

Cell[BoxData[
 SqrtBox["5"]], "Output",
 CellChangeTimes->{
  3.553710456845088*^9, 3.553797274278441*^9, 3.5538129708983183`*^9, 
   3.553900267117097*^9, 3.554034712769754*^9, 3.554034856268165*^9, 
   3.577890004697105*^9, 3.577897128899317*^9, 3.5778975015979633`*^9, 
   3.580226977710129*^9, 3.580562793534273*^9, 3.581346201162785*^9, 
   3.5816843534640293`*^9, 3.581871494877151*^9, {3.582137724469759*^9, 
   3.582137734488204*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reconstructions", "Subsection",
 CellChangeTimes->{{3.5520991137520742`*^9, 3.5520991164923*^9}, {
  3.552782315431468*^9, 3.552782316132162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stringToLoop", "[", "G_", "]"}], "[", "S_String", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"SpokeLengths", "[", "G", "]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
              "1"}], ",", "2"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "1", "\[RightDoubleBracket]"}], "+", "1"}], ",", "#"}], "]"}], 
         ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
               "1", "\[RightDoubleBracket]"}], ",", "2"}], "]"}], ",", 
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"2", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "+", "1"}], ",", "2"}], "]"}]}]}],
       "]"}], "&"}], "/@", 
    RowBox[{"ToExpression", "/@", 
     RowBox[{"Characters", "[", "S", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552099178507062*^9, 3.552099199172143*^9}, {
  3.5520992325584707`*^9, 3.552099368466674*^9}, {3.552099505528714*^9, 
  3.552099582971573*^9}, {3.552247205976163*^9, 3.552247216110606*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Step0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step0", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step0", "[", "G", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"GeneratorValues", "[", "G", "]"}], "]"}], "]"}]}], ",", 
       "r"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", "k", "]"}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"GeneratorValues", "[", "G", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S_String", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "--"}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{"stringToLoop", "[", "G", "]"}], "[", "S", "]"}], 
           "\[Rule]", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Lambda]", "=", 
               RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "}"}], ",", 
             
             RowBox[{"ToNumberField", "[", 
              RowBox[{"V", ",", "\[Lambda]"}], "]"}]}], "]"}]}]}], 
         ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.553829712398583*^9, 3.553829736044435*^9}, 
   3.581268490643223*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Step0", "[", "G333", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step0", "[", "G3333", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5522381167878237`*^9, 3.552238118307704*^9}, 
   3.5522382713867188`*^9, {3.577890053209942*^9, 3.577890054561411*^9}, {
   3.577895823440256*^9, 3.5778958260359983`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "dim", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"V", ":", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dim", "[", 
    RowBox[{"G", ",", "V"}], "]"}], "=", 
   RowBox[{
    RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"d", "+", "1"}], ",", "k"}], 
    "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552939051086053*^9, 3.552939056390287*^9}, {
  3.552939246908414*^9, 3.552939248822402*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotateOnce", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"values", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"P_", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"Sequence", "[", 
       RowBox[{
        RowBox[{"P", "\[Rule]", "V"}], ",", 
        RowBox[{
         RowBox[{"RotateRight", "[", 
          RowBox[{"P", ",", "4"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"ToNumberField", "[", 
           RowBox[{
            RowBox[{"RootReduce", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"dim", "[", 
                 RowBox[{"G", ",", 
                  RowBox[{
                  "P", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "]"}], 
                RowBox[{"dim", "[", 
                 RowBox[{"G", ",", 
                  RowBox[{"P", "\[LeftDoubleBracket]", 
                   RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
               RowBox[{
                RowBox[{"dim", "[", 
                 RowBox[{"G", ",", 
                  RowBox[{"P", "\[LeftDoubleBracket]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    "-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
                RowBox[{"dim", "[", 
                 RowBox[{"G", ",", 
                  RowBox[{"P", "\[LeftDoubleBracket]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}]], 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"-", "1"}]]}], "]"}], ",", 
            RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
          "V"}]}]}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552247279340577*^9, 3.552247325763103*^9}, {
   3.5522473669769278`*^9, 3.55224737723505*^9}, {3.5526985097852583`*^9, 
   3.5526985155341387`*^9}, 3.5538305557701807`*^9, {3.5538306199884777`*^9, 
   3.55383062409221*^9}, 3.5539000171588*^9, {3.58126849381776*^9, 
   3.5812684954705267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotations", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rotateOnce", "[", 
      RowBox[{"G", ",", "\[Lambda]", ",", "#"}], "]"}], "&"}], ",", 
    "values"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5522473276267977`*^9, 3.5522473496716127`*^9}, {
  3.5522474117801437`*^9, 3.552247416246706*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step1", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step1", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rotations", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
        "i", "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"Step0", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"Step0", "[", "G", "]"}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.5522399364061213`*^9, 3.552239989531808*^9}, {
   3.5522402606935062`*^9, 3.552240326533399*^9}, {3.552244982916864*^9, 
   3.552244988191101*^9}, {3.5522466479499273`*^9, 3.552246654202376*^9}, {
   3.552246794640781*^9, 3.5522468424926023`*^9}, {3.552246965972013*^9, 
   3.5522470593565187`*^9}, {3.552247115276684*^9, 3.5522471215303307`*^9}, {
   3.552247233010873*^9, 3.552247239982019*^9}, {3.552247355409054*^9, 
   3.552247398619999*^9}, 3.553710623938099*^9, {3.5778958564458103`*^9, 
   3.577895912218389*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Step1", "[", "G333", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step1", "[", "G3333", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5522475124826317`*^9, 3.5522475339378653`*^9}, {
  3.553713012392241*^9, 3.553713013447616*^9}, {3.577890057105579*^9, 
  3.577890058409387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
          "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{"Rest", "[", 
          RowBox[{"SpokeLengths", "[", "G", "]"}], "]"}], "]"}]}], ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
           "1", "\[RightDoubleBracket]"}]}], ",", "1", ",", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "1", "\[RightDoubleBracket]"}], "+", 
            RowBox[{"Rest", "[", 
             RowBox[{"SpokeLengths", "[", "G", "]"}], "]"}]}], ",", 
           RowBox[{"a_", "/;", 
            RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], "]"}]}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5522383690069933`*^9, 3.552238545951806*^9}, {
  3.552238993128655*^9, 3.5522389963391943`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oddVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
          "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{"Rest", "[", 
          RowBox[{"SpokeLengths", "[", "G", "]"}], "]"}], "]"}]}], ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
           "1", "\[RightDoubleBracket]"}]}], ",", "1", ",", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "1", "\[RightDoubleBracket]"}], "+", 
            RowBox[{"Rest", "[", 
             RowBox[{"SpokeLengths", "[", "G", "]"}], "]"}]}], ",", 
           RowBox[{"a_", "/;", 
            RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], "]"}]}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552238762378106*^9, 3.552238778152457*^9}, {
  3.5522389991186047`*^9, 3.552239000870075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allVertices", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"evenVertices", "[", "G", "]"}], "~", "Join", "~", 
   RowBox[{"oddVertices", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5522388882326727`*^9, 3.5522388997887793`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "require", " ", "that", " ", "the", " ", "spoke", 
    " ", "lengths", " ", "are", " ", 
    RowBox[{"decreasing", ".", " ", "If"}], " ", "not"}], ",", " ", 
   RowBox[{
   "apply", " ", "a", " ", "graph", " ", "automorphism", " ", "and", " ", 
    "start", " ", 
    RowBox[{"over", "!!"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581353143035548*^9, 3.5813531669244833`*^9}, {
  3.5813533586057243`*^9, 3.581353369094674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"neighbours", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"Vertex", "[", 
     RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"allVertices", "[", "G", "]"}], ",", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d1_", ",", "k1_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"d1", "-", "d"}], "]"}], "\[Equal]", "1"}], "\[And]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"d", ",", "d1"}], "]"}], "\[LessEqual]", 
          RowBox[{
           RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
           "1", "\[RightDoubleBracket]"}]}], "||", 
         RowBox[{"k", "\[Equal]", "k1"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.552238857357058*^9, 3.552238947940998*^9}, {
  3.552239017916562*^9, 3.552239024843272*^9}, {3.552239825321631*^9, 
  3.552239885928438*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", " ", "quick", " ", "verification"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "our", " ", "notions", " ", "of", " ", "neighbours", " ", 
      "and", " ", "dimensions", " ", "match", " ", "up"}], " ", "..."}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dimensionCheck", "[", "G_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RootReduce", "[", "#", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"neighbours", "[", 
                RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"allVertices", "[", "G", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
             "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"d", "+", "1"}], ",", "k"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"allVertices", "[", "G", "]"}], "/.", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"d", "+", "1"}], ",", "k"}], 
            "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.552240995467977*^9, 3.55224102729079*^9}, {
  3.552241090793172*^9, 3.552241176792366*^9}, {3.55224120689686*^9, 
  3.552241304980373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimensionCheck", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.552241193868541*^9, 3.552241198518217*^9}, {
  3.553713034432246*^9, 3.553713038943387*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5538299755626297`*^9, 3.553900284334947*^9, 3.5540348793031187`*^9, 
   3.577895918094698*^9, 3.577897139501786*^9, 3.577897514395771*^9, 
   3.580226981759974*^9, 3.580562794885428*^9, 3.581346202032*^9, 
   3.581684364415614*^9, 3.581871502824059*^9, {3.5821377255369053`*^9, 
   3.5821377353711348`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allPaths", "[", "G_", "]"}], ":=", 
  RowBox[{"allPaths", "[", 
   RowBox[{"G", ",", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], "+", "1"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", "1"}], "}"}], "&"}], "/@", 
   RowBox[{"evenVertices", "[", "G", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "p", "}"}], ",", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "n", "}"}], ",", 
          RowBox[{"p", "~", "Join", "~", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1"}], "}"}]}]}], "]"}], "/@", 
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{"p", "\[LeftDoubleBracket]", 
           RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], "]"}], 
     "/@", 
     RowBox[{"allPaths", "[", 
      RowBox[{"G", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}]}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.552238344248559*^9, 3.5522383467747726`*^9}, {
  3.552238809805943*^9, 3.552238850790484*^9}, {3.552239033092805*^9, 
  3.55223914200343*^9}, {3.552239199257537*^9, 3.552239234222766*^9}, {
  3.5522393278731833`*^9, 3.552239334331579*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "allLoops", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allLoops", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"allLoops", "[", "G", "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"allPaths", "[", "G", "]"}], ",", 
     RowBox[{"p_", "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{
          "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"p", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552239249998292*^9, 3.552239282852075*^9}, {
  3.552239377548606*^9, 3.552239391704445*^9}, {3.552239432235639*^9, 
  3.552239437417252*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapsedLoops", "[", "G_", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"allLoops", "[", "G", "]"}], ",", 
    RowBox[{"p_", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"_", ",", "_", ",", "d_", ",", "_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"d", "-", 
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}]}], "]"}], ">", "1"}]}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5522395131762037`*^9, 3.552239554574407*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step2", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step2", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "f", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "=", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           ")"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"P", ":", 
           RowBox[{"{", 
            RowBox[{"A___", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "l_", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"SpokeLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
                "1"}], ",", "1"}], "]"}], ",", "B___"}], "}"}]}], "]"}], ":=", 
         RowBox[{
          RowBox[{"f", "[", "P", "]"}], "=", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"{", "A", "}"}], "]"}], "/", "2"}], "+", "1"}]}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\[ScriptL]", "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "\[Equal]", "1"}], "||", 
                   RowBox[{"i", "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "+", "2"}]}]}], ",", "1", ",", "0"}], "]"}]}], "}"}], ",",
               "\[IndentingNewLine]", 
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ToNumberField", "[", 
                    RowBox[{
                    RowBox[{"RootReduce", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "+", "2"}], ",", "j"}], "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "1"}], "\[RightDoubleBracket]"}]], "]"}], ",", 
                    RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
                   "\[ScriptL]"], 
                  RowBox[{"f", "[", 
                   RowBox[{"{", 
                    RowBox[{"A", ",", 
                    RowBox[{"Vertex", "[", 
                    RowBox[{"0", ",", "l", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "+", "1"}], ",", "j"}], "]"}], ",", "B"}], "}"}], "]"}]}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"SpokeLengths", "[", "G", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", "_", "]"}], ":=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[Rule]", 
           RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
         RowBox[{"collapsedLoops", "[", "G", "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Step1", "[", "G", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552240352575769*^9, 3.552240589917781*^9}, {
   3.5522413295231867`*^9, 3.552241340901834*^9}, {3.552244967797901*^9, 
   3.552244968327335*^9}, {3.552246304818362*^9, 3.5522465149515047`*^9}, {
   3.552247598864285*^9, 3.552247637849284*^9}, {3.552247924169524*^9, 
   3.552247927771235*^9}, {3.552247957850173*^9, 3.552247963086308*^9}, {
   3.552247994888027*^9, 3.5522480317781267`*^9}, {3.552248120072134*^9, 
   3.5522481233552017`*^9}, {3.552248179673476*^9, 3.552248200786241*^9}, {
   3.55224826705999*^9, 3.552248288839754*^9}, {3.553830073909918*^9, 
   3.55383007750916*^9}, 3.5538303126819897`*^9, 3.5539000268522177`*^9, {
   3.577895930647566*^9, 3.577895939641387*^9}, {3.581268505853524*^9, 
   3.581268507213292*^9}, {3.58168439218055*^9, 3.581684395571813*^9}, {
   3.5816844915943747`*^9, 3.581684493607987*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Step2", "[", "G333", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step2", "[", "G3333", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5537106788728743`*^9, 3.553710687226157*^9}, {
  3.5778900669603453`*^9, 3.57789006739325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapse", "[", 
   RowBox[{"G_", ",", "P_"}], "]"}], ":=", 
  RowBox[{"P", "/.", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "l_", ",", "d_", ",", "k_"}], "]"}], "\[RuleDelayed]", 
    
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"EvenQ", "[", 
       RowBox[{"d", "-", 
        RowBox[{
         RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
          "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "l", ",", 
        RowBox[{
         RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
          "\[RightDoubleBracket]"}], ",", "1"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"d", "<", 
         RowBox[{
          RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
          "1", "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "l", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "-", "1"}], ",", "1"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "l", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "+", "1"}], ",", "k"}], "]"}]}], 
       " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.552241581056753*^9, 3.5522416480838823`*^9}, {
  3.552241696994534*^9, 3.552241746825912*^9}, {3.55224179223167*^9, 
  3.5522419951217422`*^9}, {3.552245057602254*^9, 3.552245105978706*^9}, {
  3.552939220460969*^9, 3.552939221018643*^9}, {3.553291089262187*^9, 
  3.55329109217266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", "P_", "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"Cases", "[", 
    RowBox[{"P", ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"_", ",", "_", ",", "d_", ",", "_"}], "]"}], "\[RuleDelayed]", 
      "d"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.552245310887939*^9, 3.552245331446718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"step3Factors", "[", 
   RowBox[{"G_", ",", "Q_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dim", "[", 
       RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "}"}], "~", "Join", "~", 
       RowBox[{"Q", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}]}], "+", "3"}], ";;", ";;", "2"}], 
        "\[RightDoubleBracket]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.552245634404152*^9, 3.552245647788643*^9}, {
  3.552245701005114*^9, 3.55224581224251*^9}, {3.552245851793099*^9, 
  3.552245866852029*^9}, {3.5526989210608253`*^9, 3.552698934098215*^9}, {
  3.5526992105999403`*^9, 3.552699212719305*^9}, {3.552939015336224*^9, 
  3.552939034854909*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step3", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step3", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "f", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "=", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           ")"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"Step2", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", "P_", "]"}], ":=", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"C", "=", 
             RowBox[{"collapse", "[", 
              RowBox[{"G", ",", "P"}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"norm", "[", "P", "]"}], "-", 
                RowBox[{"norm", "[", "C", "]"}]}], ")"}], "/", "2"}]], 
            RowBox[{"ToNumberField", "[", 
             RowBox[{
              RowBox[{"RootReduce", "[", 
               FractionBox[
                RowBox[{"step3Factors", "[", 
                 RowBox[{"G", ",", "C"}], "]"}], 
                RowBox[{"step3Factors", "[", 
                 RowBox[{"G", ",", "P"}], "]"}]], "]"}], ",", 
              RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
            RowBox[{"f", "[", "C", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[Rule]", 
           RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
         RowBox[{"allLoops", "[", "G", "]"}]}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Step2", "[", "G", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552241324655602*^9, 3.552241357378203*^9}, {
   3.5522414065489197`*^9, 3.552241501310338*^9}, {3.552241534491815*^9, 
   3.552241577012446*^9}, {3.552241613587036*^9, 3.5522416138193808`*^9}, 
   3.552245112179443*^9, {3.552245364133151*^9, 3.5522454271340427`*^9}, 
   3.552245533586281*^9, {3.55224560610289*^9, 3.5522456832222033`*^9}, {
   3.552245871610189*^9, 3.552245880690372*^9}, 3.552248788912856*^9, {
   3.5522488237148523`*^9, 3.55224882378743*^9}, {3.552938934786249*^9, 
   3.552938937539453*^9}, {3.553830058674152*^9, 3.553830061881344*^9}, 
   3.553830317310482*^9, 3.5539000310891*^9, {3.5778959474366913`*^9, 
   3.577895952364279*^9}, {3.581268525594789*^9, 3.581268527054966*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lowestWeightCondition", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "+", "1"}], "}"}]}], "]"}], ",", 
       "1"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552245925077943*^9, 3.552245992190518*^9}, {
  3.5522486295418377`*^9, 3.552248636657028*^9}, {3.552248875000942*^9, 
  3.552248875094008*^9}, {3.577895962269689*^9, 3.577895968677455*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lowestWeightCondition", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.552783330106182*^9, 3.5527833318092413`*^9}, {
  3.577890077887642*^9, 3.5778900785445213`*^9}, {3.582137767445511*^9, 
  3.582137773450447*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.553888176174089*^9, 3.553900644118782*^9, 3.554035257220261*^9, {
   3.57789595842408*^9, 3.577895969713273*^9}, 3.57789714266709*^9, 
   3.5778975177554417`*^9, 3.580226988194557*^9, 3.5805628005968847`*^9, 
   3.581346205567747*^9, 3.581871506202602*^9, {3.582137726537228*^9, 
   3.582137738536982*^9}, 3.582137773915895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.553382194610445*^9, 3.553382202414093*^9}}],

Cell[BoxData["\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"], "Output",
 CellChangeTimes->{3.553382616879149*^9, 3.553384549397423*^9, 
  3.553900654061961*^9, 3.554035267476923*^9, 3.577895978877122*^9, 
  3.577896599330512*^9, 3.577896750155849*^9, 3.577897149124454*^9, 
  3.577897524775837*^9, 3.580227001640368*^9, 3.5805628116735992`*^9, 
  3.582137744750486*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteGeneratorsToDisk", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"suffix", ",", "generatorNames", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"generatorNames", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", 
         RowBox[{"Step3", "[", "G", "]"}], "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"suffix", "=", 
         RowBox[{"\"\<-lopsidedGenerator\>\"", "<>", 
          RowBox[{
          "generatorNames", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "<>", "\"\<.m\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Put", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"GPA4Element", "[", 
           RowBox[{
            RowBox[{"Graph", "[", "G", "]"}], ",", 
            RowBox[{"Most", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"SpokeLengths", "[", "G", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                   "+", "2"}], "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SpokeLengths", "[", "G", "]"}], 
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
               "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"SpokeLengths", "[", "G", "]"}], 
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
               "1"}]}], "}"}], ",", "\"\<Lopsided\>\"", ",", 
            RowBox[{
             RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"GraphHash", "[", "G", "]"}], "<>", "\"\<-set\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"PreferredGeneratorSet", "[", "G", "]"}], "]"}], "<>", 
           "suffix"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
   3.553382313237672*^9, 3.553382461604094*^9}, 3.553384555513473*^9, {
   3.5535489047019367`*^9, 3.553548945188637*^9}, {3.554035767863338*^9, 
   3.554035769923921*^9}, {3.57789599106271*^9, 3.577896189951635*^9}, {
   3.577896408982787*^9, 3.577896409417428*^9}, {3.577896507989347*^9, 
   3.577896544095222*^9}, {3.5778969091278057`*^9, 3.577896915915098*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PreferredGeneratorSet", "[", "G333", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PreferredGeneratorSet", "[", "G3333", "]"}], "=", "2"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5778900882812157`*^9, 3.5778900927285147`*^9}, {
  3.5778902573887367`*^9, 3.577890258297944*^9}, {3.58187142301924*^9, 
  3.581871423979948*^9}, {3.582137729558234*^9, 3.582137730483987*^9}, {
  3.582474336837291*^9, 3.582474337905854*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteGeneratorsToDisk", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
  3.553382313237672*^9, 3.553382461604094*^9}, {3.553384555513473*^9, 
  3.553384567668889*^9}, {3.55371384737938*^9, 3.553713850808261*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.553384551835545*^9, 3.5533845787947903`*^9}, 
   3.553900662396604*^9, 3.55403527577848*^9, 3.554035784851673*^9, 
   3.577895982403036*^9, 3.577896196121697*^9, 3.5778964157898407`*^9, 
   3.577896513735059*^9, 3.577896546752009*^9, 3.5778966032538757`*^9, 
   3.5778967401851873`*^9, 3.577896917610797*^9, 3.577896978560606*^9, 
   3.577897149417173*^9, 3.577897525022217*^9, 3.580227002087117*^9, 
   3.5805628120825367`*^9, 3.5821377450564938`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DepthOfBranchPoint", "[", "G333", "]"}], "=", "3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DepthOfBranchPoint", "[", "G3333", "]"}], "=", "3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankAtSplitDepth", "[", "G333", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankAtSplitDepth", "[", "G3333", "]"}], "=", "3"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.577897194133217*^9, 3.577897230967361*^9}, {
  3.5778974320984993`*^9, 3.57789745992437*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Following", " ", "checks", " ", "low", " ", "weight", " ", 
   RowBox[{"condition", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.577897586262212*^9, 3.5778975937016487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", 
   RowBox[{"G_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "m", ",", "\[ScriptL]", ",", "loop", ",", " ", "u", ",", "ur", 
      ",", "A0t", ",", "A0", ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", "G", "]"}], "+", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"RankAtSplitDepth", "[", "G", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "1", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "0", ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptL]", "[", "i_", "]"}], "/;", 
       RowBox[{"i", "\[GreaterEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}]}], ":=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "i_", "]"}], ":=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"loop", "[", "a_List", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
        
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "i"}], "\[RightDoubleBracket]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ur", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"ur", "[", "i", "]"}], "=", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "i", "]"}], "/", 
          RowBox[{"u", "[", "0", "]"}]}], ",", 
         RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A0t", "[", "a_List", "]"}], ":=", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ur", "[", 
           RowBox[{
           "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          RowBox[{"\[ScriptL]", "[", "i", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"loop", "[", "a", "]"}], "/.", 
          RowBox[{
           RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
           "\[RightDoubleBracket]"}]}], "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "___"}], "}"}], "\[Rule]", "0"}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A0", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"A0t", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "[", "i", "]"}], ",", "1", ",", "m"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5505445399185467`*^9, 3.5505447069394608`*^9}, {
   3.550544775580152*^9, 3.550544995392037*^9}, {3.550545418459828*^9, 
   3.5505455393778267`*^9}, {3.550545569803771*^9, 3.550545630582562*^9}, {
   3.5505457374848843`*^9, 3.550545842445273*^9}, {3.550545932247283*^9, 
   3.550545938695684*^9}, {3.550545969601639*^9, 3.5505459994248447`*^9}, {
   3.550546038221155*^9, 3.550546043141398*^9}, {3.5505461846092043`*^9, 
   3.550546198080845*^9}, {3.5505462398643713`*^9, 3.550546243086615*^9}, {
   3.550546292439742*^9, 3.550546304575369*^9}, {3.550546355431409*^9, 
   3.550546356102661*^9}, {3.550546766989778*^9, 3.550546791927301*^9}, {
   3.550546840811099*^9, 3.550546853118524*^9}, {3.5505468891383533`*^9, 
   3.550546914886302*^9}, {3.550546961268683*^9, 3.55054696301607*^9}, {
   3.550547201364746*^9, 3.550547209182543*^9}, {3.550547239878768*^9, 
   3.550547292673411*^9}, {3.550547342431794*^9, 3.5505473794903297`*^9}, {
   3.551148416963214*^9, 3.551148457966343*^9}, 3.5511485344940853`*^9, 
   3.577897063366949*^9, {3.577897312368637*^9, 3.577897324318706*^9}, {
   3.5778974125211477`*^9, 3.577897470131257*^9}, {3.5778975720610657`*^9, 
   3.577897576729176*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"CheckLowestWeightCondition", "[", 
     RowBox[{"G", ",", "jj"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckLowestWeightCondition", "[", "#", "]"}], "&"}], "/@", 
  "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.550546045210239*^9, 3.550546053053857*^9}, {
  3.5511481393696423`*^9, 3.551148139535789*^9}, {3.553545300174512*^9, 
  3.553545316494061*^9}, {3.577897547073661*^9, 3.577897547382959*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.55114823875984*^9, 3.551148296012418*^9, 3.551148461715241*^9, 
   3.5511485399110937`*^9, 3.5511499306520977`*^9, 3.5535451012125683`*^9, 
   3.553545327748595*^9, 3.5535826621485558`*^9, 3.5778895830277348`*^9, 
   3.577897046396988*^9, 3.577897151104967*^9, {3.577897525871134*^9, 
   3.577897579459984*^9}, 3.58022700240174*^9, 3.580562812402472*^9, 
   3.5818715208173857`*^9, 3.58213774526573*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "m", ",", "\[ScriptL]", ",", "loop", ",", " ", "u", ",", "ur", 
      ",", "A0t", ",", "A0", ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", "G", "]"}], "+", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"RankAtSplitDepth", "[", "G", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "1", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "0", ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptL]", "[", "i_", "]"}], "/;", 
       RowBox[{"i", "\[GreaterEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}]}], ":=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "i_", "]"}], ":=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"loop", "[", "a_List", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"TODO", ":", " ", 
       RowBox[{"get", " ", "rest", " ", 
        RowBox[{"correct", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
        
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "i"}], "\[RightDoubleBracket]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ur", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"ur", "[", "i", "]"}], "=", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "i", "]"}], "/", 
          RowBox[{"u", "[", "0", "]"}]}], ",", 
         RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A0t", "[", "a_List", "]"}], ":=", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ur", "[", 
           RowBox[{
           "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          RowBox[{"\[ScriptL]", "[", "i", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"loop", "[", "a", "]"}], "/.", 
          RowBox[{
           RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
           "\[RightDoubleBracket]"}]}], "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "___"}], "}"}], "\[Rule]", "0"}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A0", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"A0t", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "[", "i", "]"}], ",", "1", ",", "m"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5505445399185467`*^9, 3.5505447069394608`*^9}, {
   3.550544775580152*^9, 3.550544995392037*^9}, {3.550545418459828*^9, 
   3.5505455393778267`*^9}, {3.550545569803771*^9, 3.550545630582562*^9}, {
   3.5505457374848843`*^9, 3.550545842445273*^9}, {3.550545932247283*^9, 
   3.550545938695684*^9}, {3.550545969601639*^9, 3.5505459994248447`*^9}, {
   3.550546038221155*^9, 3.550546043141398*^9}, {3.5505461846092043`*^9, 
   3.550546198080845*^9}, {3.5505462398643713`*^9, 3.550546243086615*^9}, {
   3.550546292439742*^9, 3.550546304575369*^9}, {3.550546355431409*^9, 
   3.550546356102661*^9}, {3.550546766989778*^9, 3.550546791927301*^9}, {
   3.550546840811099*^9, 3.550546853118524*^9}, {3.5505468891383533`*^9, 
   3.550546914886302*^9}, {3.550546961268683*^9, 3.55054696301607*^9}, {
   3.550547201364746*^9, 3.550547209182543*^9}, {3.550547239878768*^9, 
   3.550547292673411*^9}, {3.550547342431794*^9, 3.5505473794903297`*^9}, {
   3.551148416963214*^9, 3.551148457966343*^9}, 3.5511485344940853`*^9, 
   3.577897063366949*^9, {3.577897312368637*^9, 3.577897324318706*^9}, {
   3.5778974125211477`*^9, 3.577897470131257*^9}, {3.5778975720610657`*^9, 
   3.577897576729176*^9}, {3.577897614062656*^9, 3.577897633854295*^9}, {
   3.577897706858473*^9, 3.5778977129552107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"CheckRotationalEigenvector", "[", 
     RowBox[{"G", ",", 
      RowBox[{
       RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
       "jj", "\[RightDoubleBracket]"}], ",", "jj"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}, {3.577897622935533*^9, 
   3.5778976608740387`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckRotationalEigenvector", "[", "#", "]"}], "&"}], "/@", 
  "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.550546045210239*^9, 3.550546053053857*^9}, {
   3.5511481393696423`*^9, 3.551148139535789*^9}, {3.553545300174512*^9, 
   3.553545316494061*^9}, {3.577897547073661*^9, 3.577897547382959*^9}, 
   3.57789762459044*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.55114823875984*^9, 3.551148296012418*^9, 3.551148461715241*^9, 
   3.5511485399110937`*^9, 3.5511499306520977`*^9, 3.5535451012125683`*^9, 
   3.553545327748595*^9, 3.5535826621485558`*^9, 3.5778895830277348`*^9, 
   3.577897046396988*^9, 3.577897151104967*^9, {3.577897525871134*^9, 
   3.577897579459984*^9}, 3.580227002634873*^9, 3.580562812620645*^9, 
   3.581871523520618*^9, 3.582137745407555*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D2", "Section",
 CellChangeTimes->{{3.577708156283658*^9, 3.577708156812504*^9}}],

Cell[CellGroupData[{

Cell["Graphs", "Subsection",
 CellChangeTimes->{{3.577899925724082*^9, 3.5778999263392067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AmbientGraphPlanarAlgebra", "[", "G3333ZMod4", "]"}], "=", 
   "G2D2"}], ";"}]], "Input",
 CellChangeTimes->{{3.581267766425996*^9, 3.5812677877365503`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DiamondGraphs", "=", 
   RowBox[{"{", "G2D2", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ArmLengths", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5778996611972723`*^9, 3.577899704622205*^9}, {
  3.581267953735594*^9, 3.581267954026103*^9}, {3.5813516421241913`*^9, 
  3.581351642555255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G3333ZMod4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"64", "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5778997160789137`*^9, 3.577899716883264*^9}, 
   3.581347653556902*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.581347715406996*^9, 3.5813477575250263`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2581", "-", 
       RowBox[{"5500", " ", "#1"}], "+", 
       RowBox[{"5102", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2300", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"343", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["#1", "5"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G3333ZMod4", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2581", "-", 
       RowBox[{"5500", " ", "#1"}], "+", 
       RowBox[{"5102", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2300", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"343", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["#1", "5"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.580648724624135*^9, 3.580648793727868*^9}, {
  3.5812678201532383`*^9, 3.581267830180262*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"GraphHash", "[", "G3333ZMod4", "]"}], "}"}], "=", 
   RowBox[{"{", "\"\<B5425B05363851E6DB2C121504201C9D\>\"", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.553382470822076*^9, 3.553382493299782*^9}, {
   3.553384477602713*^9, 3.553384504999259*^9}, {3.577884805759492*^9, 
   3.5778848329156713`*^9}, {3.5778899151404037`*^9, 3.577889941773738*^9}, 
   3.577896863130106*^9, 3.577896898801858*^9, {3.577899815936308*^9, 
   3.5778998229496098`*^9}, {3.5778998624862633`*^9, 3.5778998710097933`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Graph", "[", "G3333ZMod4", "]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
        
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.553384527099036*^9, 3.553384540173359*^9}, {
  3.5778848179898243`*^9, 3.577884846737247*^9}, {3.577889956309018*^9, 
  3.577889962176422*^9}, {3.577899884763966*^9, 3.577899905137918*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Graph", "[", "G2D2", "]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.553384527099036*^9, 3.553384540173359*^9}, {
   3.5778848179898243`*^9, 3.577884846737247*^9}, {3.577889956309018*^9, 
   3.577889962176422*^9}, {3.577899884763966*^9, 3.577899905137918*^9}, {
   3.581869178380027*^9, 3.581869179180313*^9}, 3.58186924391556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Rest", "[", 
           RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}]}], ",", "1", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "==", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", "2", ",", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
               "1", "\[RightDoubleBracket]"}], "+", 
              RowBox[{"Rest", "[", 
               RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ",", 
             RowBox[{"a_", "/;", 
              RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5522383690069933`*^9, 3.552238545951806*^9}, {
   3.552238993128655*^9, 3.5522389963391943`*^9}, {3.581350609407852*^9, 
   3.581350613502746*^9}, {3.581350670131548*^9, 3.581350704733714*^9}, {
   3.5813507976945953`*^9, 3.581350806413274*^9}, {3.581350865173649*^9, 
   3.581350893935792*^9}, {3.5813509927074966`*^9, 3.581351013121626*^9}, 
   3.5813540526994677`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oddVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "2", "\[RightDoubleBracket]"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "3", "\[RightDoubleBracket]"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "4", "\[RightDoubleBracket]"}], "+", "1"}]}], "}"}], "]"}]}], 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}]}], ",", "1", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "==", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", "2", ",", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
               "1", "\[RightDoubleBracket]"}], "+", 
              RowBox[{"Rest", "[", 
               RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ",", 
             RowBox[{"a_", "/;", 
              RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5522383690069933`*^9, 3.552238545951806*^9}, {
  3.552238993128655*^9, 3.5522389963391943`*^9}, {3.581350609407852*^9, 
  3.581350613502746*^9}, {3.581350670131548*^9, 3.581350704733714*^9}, {
  3.5813507976945953`*^9, 3.581350806413274*^9}, {3.581350865173649*^9, 
  3.581350893935792*^9}, {3.5813509927074966`*^9, 3.581351013121626*^9}, {
  3.581351196577969*^9, 3.5813512247718267`*^9}, {3.5813512708826513`*^9, 
  3.5813512710810204`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "VerticesInDiamond", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VerticesInDiamond", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "parity", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"parity", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", 
         RowBox[{
          RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "]"}], ",", "0", ",", "1"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "parity", ",", 
         RowBox[{
          RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "parity"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "1"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "parity", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "2"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "2", "\[RightDoubleBracket]"}], ">", "0"}], ",", "2", ",", "1"}],
           "]"}]}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "parity"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "1"}], ",", "2"}], "]"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.58135138900882*^9, 3.5813516733247423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allVertices", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"evenVertices", "[", "G", "]"}], "~", "Join", "~", 
   RowBox[{"oddVertices", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5522388882326727`*^9, 3.5522388997887793`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"renameVertexRules", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"renameVertexRules", "[", "G", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "vertices", ",", "max", ",", "knownPoint", ",", "listSoFar", ",", 
       "numberLeft", ",", "leftovers", ",", "renamed"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vertices", "=", 
       RowBox[{"GatherBy", "[", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{"allVertices", "[", "G", "]"}], ",", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            "&"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"max", "=", 
       RowBox[{"vertices", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "3"}], 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"knownPoint", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "3"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"listSoFar", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", 
             "\"\<W\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "2"}]}], "\[And]", 
              RowBox[{
               RowBox[{
               "vertex", "\[LeftDoubleBracket]", "4", 
                "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", 
             "\"\<S\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "2"}]}], "\[And]", 
              RowBox[{
               RowBox[{
               "vertex", "\[LeftDoubleBracket]", "4", 
                "\[RightDoubleBracket]"}], "\[Equal]", "2"}]}], ",", 
             "\"\<N\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "3"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}], 
               "}"}], "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "2"}], 
              "\[And]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "2", "\[RightDoubleBracket]"}], ">", "0"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<S\>\"", ",", "\"\<E\>\""}], "}"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "2"}], 
              "\[And]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "2", "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<E\>\"", ",", "\"\<N\>\""}], "}"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "1"}]}], ",", 
             "\"\<E\>\""}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "knownPoint"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"vertex", ",", 
           RowBox[{
           "vertices", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"leftovers", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "i", "\[RightDoubleBracket]"}], "+", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "\[Equal]", "3"}], ",", "0", ",", 
               RowBox[{"-", "1"}]}], "]"}]}]}], ",", "1", ",", "0"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"max", "-", "knownPoint", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"renamed", "=", 
       RowBox[{"listSoFar", "~", "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Vertex", "[", 
           RowBox[{
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
             RowBox[{"DeleteCases", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"leftovers", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "-", "knownPoint"}], 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}],
                     "}"}], "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
               "Null"}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{
             "vertex", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
              "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"knownPoint", "+", "1"}], ",", 
            RowBox[{"max", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"vertex", ",", " ", 
            RowBox[{
            "vertices", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", "vertices", "]"}], "\[Rule]", " ", 
        RowBox[{"Flatten", "[", "renamed", "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5813585646950197`*^9, 3.581358748184586*^9}, {
   3.581358798465866*^9, 3.5813588011397552`*^9}, {3.581358865734618*^9, 
   3.5813589061716003`*^9}, {3.581359001849251*^9, 3.581359076846737*^9}, {
   3.581359175692466*^9, 3.581359216523057*^9}, {3.581359263424067*^9, 
   3.5813595260197563`*^9}, {3.581359578190419*^9, 3.581359876058474*^9}, 
   3.581359919841784*^9, {3.581360006036919*^9, 3.581360047963046*^9}, {
   3.581360123707708*^9, 3.581360229388652*^9}, {3.581360275396637*^9, 
   3.5813604515467997`*^9}, {3.581360518314006*^9, 3.5813605377769747`*^9}, {
   3.581360589233906*^9, 3.5813605982322893`*^9}, {3.581360641286818*^9, 
   3.581360906073947*^9}, {3.581360953333185*^9, 3.581361015322784*^9}, {
   3.581361049442031*^9, 3.581361094379735*^9}, {3.5813611299623947`*^9, 
   3.581361155027235*^9}, {3.581361209577566*^9, 3.581361219178684*^9}, {
   3.581361344428735*^9, 3.581361370801071*^9}, {3.581361448074943*^9, 
   3.5813614486364107`*^9}, {3.581361624796587*^9, 3.5813616706984663`*^9}, {
   3.581361702171402*^9, 3.581361711957953*^9}, {3.581361805585269*^9, 
   3.5813618478423977`*^9}, {3.581361975419364*^9, 3.581362001267001*^9}, {
   3.581362056394774*^9, 3.5813621074953823`*^9}, {3.5813621475447197`*^9, 
   3.581362147723569*^9}, {3.581685431060781*^9, 3.581685432243331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reverseRules", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"reverseRules", "[", "G", "]"}], "=", 
   RowBox[{
    RowBox[{"renameVertexRules", "[", "G", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"y", "\[Rule]", "x"}], ")"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.581362390239046*^9, 3.581362454008679*^9}, {
  3.58168543882412*^9, 3.581685440127365*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renameVertexRules", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581359883574622*^9, 3.581359884965143*^9}, {
  3.581360051376807*^9, 3.5813600870774183`*^9}, {3.581362142398877*^9, 
  3.581362143209969*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"S\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"N\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "\<\"E\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "\<\"E\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "\<\"E\"\>"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5813598859257097`*^9, 3.5813599219190187`*^9, 3.58136001865946*^9, {
   3.581360051929523*^9, 3.58136008747184*^9}, {3.5813604288354197`*^9, 
   3.5813604541167192`*^9}, 3.581360521993778*^9, 3.5813606066338463`*^9, {
   3.5813607437929993`*^9, 3.581360755080036*^9}, {3.581361360680244*^9, 
   3.581361373082356*^9}, 3.581361451322843*^9, 3.581362005449786*^9, 
   3.5813620819140177`*^9, 3.581362112977625*^9, {3.581362143591786*^9, 
   3.581362149949896*^9}, 3.581681574042584*^9, 3.5816845093952627`*^9, 
   3.581694015839623*^9, 3.5818688837505913`*^9, 3.581870260651799*^9, 
   3.58187113101571*^9, 3.581871570125452*^9, 3.582024700609625*^9, 
   3.582028855668847*^9, 3.58203159426819*^9, 3.5820336462820807`*^9, 
   3.582137789883974*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reverseRules", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.5813624233531847`*^9, 3.581362424623913*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"S\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"N\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.581362425042211*^9, 3.581362455881991*^9}, 
   3.5816815751036863`*^9, 3.5816845094713917`*^9, 3.581694015921727*^9, 
   3.581868884300662*^9, 3.581870260703013*^9, 3.5818711310623007`*^9, 
   3.581871570178076*^9, 3.582024700657831*^9, 3.582028855735771*^9, 
   3.582031594332797*^9, 3.582033646343734*^9, 3.58213778994312*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "neighbours", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", "\[LessEqual]", 
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], "\[And]", 
     RowBox[{"k", "\[LessEqual]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"allVertices", "[", "G", "]"}], ",", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d1_", ",", "k1_"}], "]"}], "/;", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"d1", "-", "d"}], "]"}], "\[Equal]", "1"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "1"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"d", "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "+", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "+", "1"}], ",", "1"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", "2"}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "2"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"d", "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "+", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "+", "1"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2",
            "\[RightDoubleBracket]"}], ">", "0"}], ",", "2", ",", "1"}], 
        "]"}]}], "]"}]}], "}"}], "~", "Join", "~", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "4", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], ">", "0"}], ",", "3", ",", "2"}], 
         "]"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "2"}]}], ")"}], "\[And]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ">", "0"}], "\[And]", 
     RowBox[{"k", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "2"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], ">", "1"}], ",", "2", ",", "1"}], 
         "]"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "2"}]}], ")"}], "\[And]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "\[And]", 
     RowBox[{"k", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "2"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", "1"}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neighbours", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"V", ":", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dir", ",", "newVertex"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newVertex", "=", 
      RowBox[{"V", "/.", 
       RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dir", "=", 
      RowBox[{
      "newVertex", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"allVertices", "[", "G", "]"}], "/.", 
         RowBox[{"renameVertexRules", "[", "G", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"_", ",", "_", ",", "d1_", ",", "dir1_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"d1", "-", "d"}], "]"}], "\[Equal]", "1"}], "&&", 
          RowBox[{"dir", "\[Equal]", "dir1"}]}]}]}], "]"}], "/.", 
      RowBox[{"reverseRules", "[", "G", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.552238857357058*^9, 3.552238947940998*^9}, {
   3.552239017916562*^9, 3.552239024843272*^9}, {3.552239825321631*^9, 
   3.552239885928438*^9}, {3.58135346112892*^9, 3.5813535975931664`*^9}, {
   3.581353640524577*^9, 3.58135364482756*^9}, {3.5813548492737427`*^9, 
   3.581354925116351*^9}, {3.581355016337243*^9, 3.581355246136735*^9}, {
   3.581355289384638*^9, 3.581355298302136*^9}, {3.5813553377809477`*^9, 
   3.5813553515038233`*^9}, {3.581355399044468*^9, 3.5813554117163887`*^9}, {
   3.5813555810219917`*^9, 3.581355581222805*^9}, {3.581355620846829*^9, 
   3.581355689848928*^9}, {3.581355943019746*^9, 3.581355943336216*^9}, {
   3.581355976154771*^9, 3.581355976280369*^9}, {3.5813561901286163`*^9, 
   3.581356282325459*^9}, {3.5813563231797028`*^9, 3.5813563733556004`*^9}, {
   3.581356527639772*^9, 3.5813565277249317`*^9}, {3.58135670000417*^9, 
   3.5813567080604553`*^9}, {3.5813567831009808`*^9, 3.581356839881246*^9}, {
   3.581356875598908*^9, 3.5813568757509537`*^9}, {3.5813569066553307`*^9, 
   3.581356946366048*^9}, {3.581357202092952*^9, 3.581357469088064*^9}, {
   3.581357513002323*^9, 3.581357609426957*^9}, 3.581362275069109*^9, {
   3.5813624768575983`*^9, 3.581362647905643*^9}, {3.58136269685452*^9, 
   3.581362711795231*^9}, {3.581362839432622*^9, 3.5813629090451193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neighbours", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581356375216777*^9, 3.581356427349634*^9}, {
  3.5813565594853773`*^9, 3.581356561523871*^9}, {3.581357548899118*^9, 
  3.58135754906602*^9}, {3.581362740741395*^9, 3.581362753535652*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Vertex", "[", 
   RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.581362733867687*^9, 3.581362753801709*^9}, 
   3.581362901658433*^9, 3.581362959437381*^9, 3.58168158767997*^9, 
   3.5816845096370783`*^9, 3.581694016068902*^9, 3.58186888576586*^9, 
   3.581870260768372*^9, 3.581871131128626*^9, 3.58187157029171*^9, 
   3.582024700753965*^9, 3.5820288558690357`*^9, 3.582031594417181*^9, 
   3.582033646415475*^9, 3.582137790016326*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VerticesToAvoid", "[", "G_", "]"}], ":=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"neighbours", "[", 
          RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VerticesToSubstitute", "[", 
     RowBox[{"G_", ",", "V_"}], "]"}], "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"VerticesToAvoid", "[", "G", "]"}], ",", "V"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"VerticesToSubstitute", "[", 
     RowBox[{"G", ",", "V"}], "]"}], "=", 
    RowBox[{"Intersection", "[", 
     RowBox[{
      RowBox[{"neighbours", "[", 
       RowBox[{"G", ",", 
        RowBox[{
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"neighbours", "[", 
            RowBox[{"G", ",", "V"}], "]"}], ",", 
           RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], ",", 
      RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.581350255865781*^9, 3.5813502786407337`*^9}, {
  3.58135063359447*^9, 3.58135064108037*^9}, {3.5813630614527473`*^9, 
  3.581363066731737*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToAvoid", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581363004262965*^9, 3.58136300880899*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581363009205143*^9, 3.581363067984879*^9, 
  3.58168159359098*^9, 3.581684509855792*^9, 3.581694016185904*^9, 
  3.581868887005525*^9, 3.58187026082257*^9, 3.581871131228778*^9, 
  3.5818715703753777`*^9, 3.582024700871204*^9, 3.582028856073204*^9, 
  3.58203159452654*^9, 3.582033646503675*^9, 3.5821377900857477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToSubstitute", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5813630836127367`*^9, 3.581363090965372*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581363091281953*^9, 3.5816815975637493`*^9, 
  3.581684509922036*^9, 3.581694016262719*^9, 3.581868887519236*^9, 
  3.5818702608699913`*^9, 3.5818711312789803`*^9, 3.58187157044221*^9, 
  3.582024700922864*^9, 3.582028856171733*^9, 3.582031594575835*^9, 
  3.582033646557355*^9, 3.582137790136273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToSubstitute", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5813630836127367`*^9, 3.581363096819078*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.581363091281953*^9, 3.5813630971820803`*^9}, 
   3.581681598289854*^9, 3.581684510013837*^9, 3.58169401633111*^9, 
   3.5818688880202627`*^9, 3.581870260918646*^9, 3.5818711313461103`*^9, 
   3.581871570509138*^9, 3.5820247010055037`*^9, 3.582028856253529*^9, 
   3.5820315947171993`*^9, 3.582033646607373*^9, 3.582137790168354*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"VerticesWithinOne", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"VerticesToAvoid", "[", "G", "]"}], "~", "Join", "~", 
   RowBox[{"VerticesInDiamond", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.58168199693184*^9, 3.581682060377557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VerticesOutsideOne", "[", "G_", "]"}], ":=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"allVertices", "[", "G", "]"}], ",", 
    RowBox[{"VerticesWithinOne", "[", "G", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5816821627744083`*^9, 3.58168218983884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesWithinOne", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.58168206829825*^9, 3.581682069616869*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581682070093148*^9, 3.581684510189089*^9, 
  3.58169401677757*^9, 3.5818688897107677`*^9, 3.581870261006217*^9, 
  3.581871131479353*^9, 3.5818715707439404`*^9, 3.582024701172076*^9, 
  3.5820288566203547`*^9, 3.582031594818988*^9, 3.5820336467307663`*^9, 
  3.582137790300161*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesOutsideOne", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581682195111871*^9, 3.5816821962066927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581682196674622*^9, 3.581684510256173*^9, 
  3.581694016944305*^9, 3.5818688902077837`*^9, 3.581870261052285*^9, 
  3.581871131714593*^9, 3.581871570776514*^9, 3.582024701240912*^9, 
  3.5820288566706333`*^9, 3.5820315948604317`*^9, 3.582033646774379*^9, 
  3.582137790343197*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", " ", "quick", " ", "verification"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "our", " ", "notions", " ", "of", " ", "neighbours", " ", 
      "and", " ", "dimensions", " ", "match", " ", "up"}], " ", "..."}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dimensionCheck", "[", "G_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RootReduce", "[", "#", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"neighbours", "[", 
                RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"allVertices", "[", "G", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
             "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"d", "+", "1"}], ",", "k"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"allVertices", "[", "G", "]"}], "/.", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"d", "+", "1"}], ",", "k"}], 
            "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.552240995467977*^9, 3.55224102729079*^9}, {
  3.552241090793172*^9, 3.552241176792366*^9}, {3.55224120689686*^9, 
  3.552241304980373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimensionCheck", "/@", 
  RowBox[{"{", "G2D2", "}"}]}]], "Input",
 CellChangeTimes->{{3.552241193868541*^9, 3.552241198518217*^9}, {
  3.553713034432246*^9, 3.553713038943387*^9}, {3.5813517620918093`*^9, 
  3.5813517654200773`*^9}, {3.581362982804963*^9, 3.581362983698872*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.5538299755626297`*^9, 3.553900284334947*^9, 3.5540348793031187`*^9, 
   3.577895918094698*^9, 3.577897139501786*^9, 3.577897514395771*^9, {
   3.58136297057436*^9, 3.581362984071156*^9}, 3.581681605121656*^9, 
   3.581684510462887*^9, 3.581694017294098*^9, 3.581868891751233*^9, 
   3.5818702611507053`*^9, 3.581871131845433*^9, 3.58187157092453*^9, 
   3.582024701556521*^9, 3.582028856836163*^9, 3.582031595030298*^9, 
   3.582033646981083*^9, 3.582137790434554*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Descriptions", "Subsection",
 CellChangeTimes->{{3.552099053224606*^9, 3.5520990566160393`*^9}}],

Cell["\<\
Vertices in the diamond are denoted by W,S,E,N, in this order.\
\>", "Text",
 CellChangeTimes->{{3.580227313329421*^9, 3.5802273488632927`*^9}, {
  3.5802277579852457`*^9, 3.580227789917592*^9}, {3.580562703060647*^9, 
  3.580562769102592*^9}, {3.581267856894745*^9, 3.581267859612073*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPAChiralities", "[", "G3333ZMod4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5539001305326767`*^9, 3.553900139374084*^9}, {
  3.577889829307619*^9, 3.577889837867916*^9}, {3.57789993560518*^9, 
  3.577899941548521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAEigenvalues", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GPAEigenvalues", "[", "G", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{"ExpToTrig", "[", "#", "]"}], "]"}], ",", 
       RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}], "/@", 
    
    SuperscriptBox[
     RowBox[{"GPAChiralities", "[", "G", "]"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.5535488541000147`*^9, 3.553548877836658*^9}, {
  3.5539001410252733`*^9, 3.5539002004538527`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "GeneratorValues", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"GeneratorValues", "/@", 
     RowBox[{"{", "G3333ZMod4", "}"}]}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<WSWSWSWS\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSWSWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSWSES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSWSEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWNWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSWNES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWNEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSESWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSENWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSENES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWSWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWSES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWNWSEN\>\"", "\[Rule]", 
         RowBox[{"2", "-", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WSWNWNWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWNWNES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWNEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWNESWN\>\"", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WSWNESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], ",", 
        RowBox[{"\"\<WSWNENWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWNENES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNENEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESWSES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESWSEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESWNWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESWNES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESWNEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESESWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESENWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESENES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENWSEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENWNWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENWNES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENESWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], ",", 
        RowBox[{"\"\<WSENESES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSENESEN\>\"", "\[Rule]", 
         RowBox[{"2", "-", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WSENENWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENENES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNWNWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNWNWNES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNWNEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNWNESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNWNESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNWNENES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNESWNES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNESWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNESESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNESESEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNESENES\>\"", "\[Rule]", 
         RowBox[{"2", "-", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WNESENEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNENWNEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNENESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNENESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNENENES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNENENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<ESESESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<ESESESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<ESESENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<ESENESEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<ESENENEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"116", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<ENENENEN\>\"", "\[Rule]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<WSWSWSWS\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWSWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWSES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWSEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSWNWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSWNES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSESWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWSENWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWSENES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWSENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWSWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNWSES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNWSEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWNWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNWNES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNESWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNESES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSWNESEN\>\"", "\[Rule]", 
         RowBox[{"2", "-", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WSWNENWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSWNENES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSWNENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESWSES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESWSEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESWNWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESWNES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESESWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESESEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSESENWN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSESENES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSESENEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENWSEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENWNWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSENWNES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENWNEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSENESWN\>\"", "\[Rule]", 
         RowBox[{"2", "-", 
          SqrtBox["5"]}]}], ",", 
        RowBox[{"\"\<WSENESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENESEN\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WSENENWN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WSENENES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WSENENEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNWNWNWN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNWNES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNWNWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNWNESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNWNENES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNWNENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNESWNES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNESWNEN\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNESESES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNESESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNESENES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNESENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNENWNEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNENESES\>\"", "\[Rule]", "0"}], ",", 
        RowBox[{"\"\<WNENESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<WNENENES\>\"", "\[Rule]", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "81"}], "-", 
             RowBox[{"1044", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
        
        RowBox[{"\"\<WNENENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ESESESES\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ESESESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ESESENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ESENESEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ESENENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], ",", 
        RowBox[{"\"\<ENENENEN\>\"", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}]}]}], "}"}]}], "}"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.553546007140758*^9, 3.553546034384289*^9}, 
   3.5535460917038393`*^9, 3.553546156807218*^9, 3.553548743091621*^9, {
   3.577889234348681*^9, 3.577889252571015*^9}, {3.577889813861133*^9, 
   3.577889816037464*^9}, {3.577899955067513*^9, 3.577899973018298*^9}, {
   3.580563403547917*^9, 3.5805634118277807`*^9}, {3.580563484070087*^9, 
   3.5805635238926563`*^9}, {3.580563600277117*^9, 3.580563668700541*^9}, {
   3.5805637080200872`*^9, 3.580563721803337*^9}, {3.5805638406582403`*^9, 
   3.580563861683777*^9}, 3.580568860352602*^9, {3.580569291102302*^9, 
   3.580569293026371*^9}, {3.580648181617079*^9, 3.580648216045219*^9}, {
   3.580648283353623*^9, 3.5806482873380327`*^9}, {3.581267521617869*^9, 
   3.581267523770734*^9}, {3.581267867410132*^9, 3.5812678679068003`*^9}, 
   3.581347333198094*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"G", "=", "G3333ZMod4"}], "}"}], ",", 
   RowBox[{"GPAEigenvalues", "[", "G", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580648649139803*^9, 3.580648702190236*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.580648662442521*^9, 3.5806487026239843`*^9}, 
   3.580648804781536*^9, 3.581267892006029*^9, 3.5812686653590403`*^9, 
   3.58134622039939*^9, 3.5813465299244432`*^9, 3.5813473398999968`*^9, 
   3.581347481261245*^9, 3.581347766989544*^9, 3.581681622162229*^9, 
   3.581684511908455*^9, 3.581694033220957*^9, 3.581868895501562*^9, 
   3.581870261306302*^9, 3.581871131993552*^9, 3.5818715710946007`*^9, 
   3.582024701691946*^9, 3.582028857238448*^9, 3.58203159532003*^9, 
   3.5820336497586317`*^9, 3.582137790699856*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hints for ToNumberField", "Subsection",
 CellChangeTimes->{{3.553830244628331*^9, 3.553830250830822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficientsForG3333ZMod4", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"GeneratorValues", "[", "G3333ZMod4", "]"}], "]"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], ",", "0"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.58126825754417*^9, 3.581268333757465*^9}, {
  3.5812683725124063`*^9, 3.581268376268475*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"11", "-", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["5"]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    SqrtBox["5"]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], ")"}]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "81"}], "-", 
       RowBox[{"1044", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "81"}], "-", 
       RowBox[{"1044", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"116", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"116", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.581268282424533*^9, 3.581268336598295*^9, 3.58126837669527*^9, 
   3.581268539530209*^9, 3.581346223280147*^9, 3.581346532535952*^9, 
   3.5813474813119802`*^9, 3.581347770847538*^9, 3.581681625480176*^9, {
   3.581684515699814*^9, 3.581684525919731*^9}, 3.581694035402267*^9, 
   3.581868898731337*^9, 3.581870262626775*^9, 3.5818711320316973`*^9, 
   3.5818715711443043`*^9, 3.58202470174107*^9, 3.582028857289687*^9, 
   3.582031597069621*^9, 3.582033652383379*^9, 3.582137790737904*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"algebraicCoefficientsForG3333ZMod4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ToNumberField", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NumberFieldGenerator", "[", "G3333ZMod4", "]"}]}], "]"}], 
    "&"}], "/@", "coefficientsForG3333ZMod4"}]}]], "Input",
 CellChangeTimes->{{3.5812683063234797`*^9, 3.581268310085993*^9}, {
  3.581268341104147*^9, 3.581268362821224*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["99165139", "1983577"]}], ",", 
       FractionBox["11002740", "116681"], ",", 
       RowBox[{"-", 
        FractionBox["123473450", "1983577"]}], ",", 
       FractionBox["1628700", "116681"], ",", 
       FractionBox["4129925", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["2439300", "1983577"]}], ",", 
       FractionBox["54550", "1983577"], ",", 
       FractionBox["63720", "1983577"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["59102368", "1983577"]}], ",", 
       FractionBox["6601644", "116681"], ",", 
       RowBox[{"-", 
        FractionBox["74084070", "1983577"]}], ",", 
       FractionBox["977220", "116681"], ",", 
       FractionBox["2477955", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["1463580", "1983577"]}], ",", 
       FractionBox["32730", "1983577"], ",", 
       FractionBox["38232", "1983577"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["40062771", "1983577"]}], ",", 
       FractionBox["4401096", "116681"], ",", 
       RowBox[{"-", 
        FractionBox["49389380", "1983577"]}], ",", 
       FractionBox["651480", "116681"], ",", 
       FractionBox["1651970", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["975720", "1983577"]}], ",", 
       FractionBox["21820", "1983577"], ",", 
       FractionBox["25488", "1983577"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19039597", "3967154"]}], ",", 
       FractionBox["1100274", "116681"], ",", 
       RowBox[{"-", 
        FractionBox["12347345", "1983577"]}], ",", 
       FractionBox["162870", "116681"], ",", 
       FractionBox["825985", "3967154"], ",", 
       RowBox[{"-", 
        FractionBox["243930", "1983577"]}], ",", 
       FractionBox["5455", "1983577"], ",", 
       FractionBox["6372", "1983577"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19039597", "1983577"]}], ",", 
       FractionBox["2200548", "116681"], ",", 
       RowBox[{"-", 
        FractionBox["24694690", "1983577"]}], ",", 
       FractionBox["325740", "116681"], ",", 
       FractionBox["825985", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["487860", "1983577"]}], ",", 
       FractionBox["10910", "1983577"], ",", 
       FractionBox["12744", "1983577"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19039597", "3967154"], ",", 
       RowBox[{"-", 
        FractionBox["1100274", "116681"]}], ",", 
       FractionBox["12347345", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["162870", "116681"]}], ",", 
       RowBox[{"-", 
        FractionBox["825985", "3967154"]}], ",", 
       FractionBox["243930", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["5455", "1983577"]}], ",", 
       RowBox[{"-", 
        FractionBox["6372", "1983577"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["40062771", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["4401096", "116681"]}], ",", 
       FractionBox["49389380", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["651480", "116681"]}], ",", 
       RowBox[{"-", 
        FractionBox["1651970", "1983577"]}], ",", 
       FractionBox["975720", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["21820", "1983577"]}], ",", 
       RowBox[{"-", 
        FractionBox["25488", "1983577"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["57118791", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["6601644", "116681"]}], ",", 
       FractionBox["74084070", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["977220", "116681"]}], ",", 
       RowBox[{"-", 
        FractionBox["2477955", "1983577"]}], ",", 
       FractionBox["1463580", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["32730", "1983577"]}], ",", 
       RowBox[{"-", 
        FractionBox["38232", "1983577"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["59102368", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["6601644", "116681"]}], ",", 
       FractionBox["74084070", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["977220", "116681"]}], ",", 
       RowBox[{"-", 
        FractionBox["2477955", "1983577"]}], ",", 
       FractionBox["1463580", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["32730", "1983577"]}], ",", 
       RowBox[{"-", 
        FractionBox["38232", "1983577"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["99165139", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["11002740", "116681"]}], ",", 
       FractionBox["123473450", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["1628700", "116681"]}], ",", 
       RowBox[{"-", 
        FractionBox["4129925", "1983577"]}], ",", 
       FractionBox["2439300", "1983577"], ",", 
       RowBox[{"-", 
        FractionBox["54550", "1983577"]}], ",", 
       RowBox[{"-", 
        FractionBox["63720", "1983577"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["317178375", "21819347"]}], ",", 
       FractionBox["34796161", "1283491"], ",", 
       RowBox[{"-", 
        FractionBox["766251935", "43638694"]}], ",", 
       FractionBox["9544295", "2566982"], ",", 
       FractionBox["28146365", "43638694"], ",", 
       RowBox[{"-", 
        FractionBox["1317527", "3967154"]}], ",", 
       FractionBox["117515", "43638694"], ",", 
       FractionBox["357263", "43638694"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["317178375", "21819347"], ",", 
       RowBox[{"-", 
        FractionBox["34796161", "1283491"]}], ",", 
       FractionBox["766251935", "43638694"], ",", 
       RowBox[{"-", 
        FractionBox["9544295", "2566982"]}], ",", 
       RowBox[{"-", 
        FractionBox["28146365", "43638694"]}], ",", 
       FractionBox["1317527", "3967154"], ",", 
       RowBox[{"-", 
        FractionBox["117515", "43638694"]}], ",", 
       RowBox[{"-", 
        FractionBox["357263", "43638694"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3179131515", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["355180743", "5133964"]}], ",", 
       FractionBox["4016729031", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["54220005", "5133964"]}], ",", 
       RowBox[{"-", 
        FractionBox["127777209", "87277388"]}], ",", 
       FractionBox["7292103", "7934308"], ",", 
       RowBox[{"-", 
        FractionBox["553686", "21819347"]}], ",", 
       RowBox[{"-", 
        FractionBox["1065531", "43638694"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3179131515", "87277388"]}], ",", 
       FractionBox["355180743", "5133964"], ",", 
       RowBox[{"-", 
        FractionBox["4016729031", "87277388"]}], ",", 
       FractionBox["54220005", "5133964"], ",", 
       FractionBox["127777209", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["7292103", "7934308"]}], ",", 
       FractionBox["553686", "21819347"], ",", 
       FractionBox["1065531", "43638694"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1059710505", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["118393581", "5133964"]}], ",", 
       FractionBox["1338909677", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["18073335", "5133964"]}], ",", 
       RowBox[{"-", 
        FractionBox["42592403", "87277388"]}], ",", 
       FractionBox["2430701", "7934308"], ",", 
       RowBox[{"-", 
        FractionBox["184562", "21819347"]}], ",", 
       RowBox[{"-", 
        FractionBox["355177", "43638694"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2581", "-", 
         RowBox[{"5500", " ", "#1"}], "+", 
         RowBox[{"5102", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2300", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1059710505", "87277388"]}], ",", 
       FractionBox["118393581", "5133964"], ",", 
       RowBox[{"-", 
        FractionBox["1338909677", "87277388"]}], ",", 
       FractionBox["18073335", "5133964"], ",", 
       FractionBox["42592403", "87277388"], ",", 
       RowBox[{"-", 
        FractionBox["2430701", "7934308"]}], ",", 
       FractionBox["184562", "21819347"], ",", 
       FractionBox["355177", "43638694"]}], "}"}]}], "]"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.581268363391128*^9, 3.581268377959553*^9}, 
   3.581268539844263*^9, 3.58134622361532*^9, 3.581346532864997*^9, 
   3.581347481495781*^9, 3.581347771151917*^9, 3.58168162585007*^9, {
   3.581684516031396*^9, 3.581684526088806*^9}, 3.581694035831627*^9, 
   3.581868899051453*^9, 3.581870262906061*^9, 3.5818711322046947`*^9, 
   3.581871571318883*^9, 3.582024701919632*^9, 3.5820288574676657`*^9, 
   3.5820315973593283`*^9, 3.582033652731789*^9, 3.5821377909066896`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToNumberFieldHints", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
   "coefficientsForG3333ZMod4", "\[Rule]", " ", 
    "algebraicCoefficientsForG3333ZMod4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5812683987616253`*^9, 3.581268418480122*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99165139", "1983577"]}], ",", 
        FractionBox["11002740", "116681"], ",", 
        RowBox[{"-", 
         FractionBox["123473450", "1983577"]}], ",", 
        FractionBox["1628700", "116681"], ",", 
        FractionBox["4129925", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["2439300", "1983577"]}], ",", 
        FractionBox["54550", "1983577"], ",", 
        FractionBox["63720", "1983577"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["59102368", "1983577"]}], ",", 
        FractionBox["6601644", "116681"], ",", 
        RowBox[{"-", 
         FractionBox["74084070", "1983577"]}], ",", 
        FractionBox["977220", "116681"], ",", 
        FractionBox["2477955", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["1463580", "1983577"]}], ",", 
        FractionBox["32730", "1983577"], ",", 
        FractionBox["38232", "1983577"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", "-", 
     SqrtBox["5"]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["40062771", "1983577"]}], ",", 
        FractionBox["4401096", "116681"], ",", 
        RowBox[{"-", 
         FractionBox["49389380", "1983577"]}], ",", 
        FractionBox["651480", "116681"], ",", 
        FractionBox["1651970", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["975720", "1983577"]}], ",", 
        FractionBox["21820", "1983577"], ",", 
        FractionBox["25488", "1983577"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19039597", "3967154"]}], ",", 
        FractionBox["1100274", "116681"], ",", 
        RowBox[{"-", 
         FractionBox["12347345", "1983577"]}], ",", 
        FractionBox["162870", "116681"], ",", 
        FractionBox["825985", "3967154"], ",", 
        RowBox[{"-", 
         FractionBox["243930", "1983577"]}], ",", 
        FractionBox["5455", "1983577"], ",", 
        FractionBox["6372", "1983577"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19039597", "1983577"]}], ",", 
        FractionBox["2200548", "116681"], ",", 
        RowBox[{"-", 
         FractionBox["24694690", "1983577"]}], ",", 
        FractionBox["325740", "116681"], ",", 
        FractionBox["825985", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["487860", "1983577"]}], ",", 
        FractionBox["10910", "1983577"], ",", 
        FractionBox["12744", "1983577"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["5"]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["19039597", "3967154"], ",", 
        RowBox[{"-", 
         FractionBox["1100274", "116681"]}], ",", 
        FractionBox["12347345", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["162870", "116681"]}], ",", 
        RowBox[{"-", 
         FractionBox["825985", "3967154"]}], ",", 
        FractionBox["243930", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["5455", "1983577"]}], ",", 
        RowBox[{"-", 
         FractionBox["6372", "1983577"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SqrtBox["5"]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["40062771", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["4401096", "116681"]}], ",", 
        FractionBox["49389380", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["651480", "116681"]}], ",", 
        RowBox[{"-", 
         FractionBox["1651970", "1983577"]}], ",", 
        FractionBox["975720", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["21820", "1983577"]}], ",", 
        RowBox[{"-", 
         FractionBox["25488", "1983577"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["57118791", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["6601644", "116681"]}], ",", 
        FractionBox["74084070", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["977220", "116681"]}], ",", 
        RowBox[{"-", 
         FractionBox["2477955", "1983577"]}], ",", 
        FractionBox["1463580", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["32730", "1983577"]}], ",", 
        RowBox[{"-", 
         FractionBox["38232", "1983577"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["59102368", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["6601644", "116681"]}], ",", 
        FractionBox["74084070", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["977220", "116681"]}], ",", 
        RowBox[{"-", 
         FractionBox["2477955", "1983577"]}], ",", 
        FractionBox["1463580", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["32730", "1983577"]}], ",", 
        RowBox[{"-", 
         FractionBox["38232", "1983577"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["99165139", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["11002740", "116681"]}], ",", 
        FractionBox["123473450", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["1628700", "116681"]}], ",", 
        RowBox[{"-", 
         FractionBox["4129925", "1983577"]}], ",", 
        FractionBox["2439300", "1983577"], ",", 
        RowBox[{"-", 
         FractionBox["54550", "1983577"]}], ",", 
        RowBox[{"-", 
         FractionBox["63720", "1983577"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["317178375", "21819347"]}], ",", 
        FractionBox["34796161", "1283491"], ",", 
        RowBox[{"-", 
         FractionBox["766251935", "43638694"]}], ",", 
        FractionBox["9544295", "2566982"], ",", 
        FractionBox["28146365", "43638694"], ",", 
        RowBox[{"-", 
         FractionBox["1317527", "3967154"]}], ",", 
        FractionBox["117515", "43638694"], ",", 
        FractionBox["357263", "43638694"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["317178375", "21819347"], ",", 
        RowBox[{"-", 
         FractionBox["34796161", "1283491"]}], ",", 
        FractionBox["766251935", "43638694"], ",", 
        RowBox[{"-", 
         FractionBox["9544295", "2566982"]}], ",", 
        RowBox[{"-", 
         FractionBox["28146365", "43638694"]}], ",", 
        FractionBox["1317527", "3967154"], ",", 
        RowBox[{"-", 
         FractionBox["117515", "43638694"]}], ",", 
        RowBox[{"-", 
         FractionBox["357263", "43638694"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "81"}], "-", 
        RowBox[{"1044", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3179131515", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["355180743", "5133964"]}], ",", 
        FractionBox["4016729031", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["54220005", "5133964"]}], ",", 
        RowBox[{"-", 
         FractionBox["127777209", "87277388"]}], ",", 
        FractionBox["7292103", "7934308"], ",", 
        RowBox[{"-", 
         FractionBox["553686", "21819347"]}], ",", 
        RowBox[{"-", 
         FractionBox["1065531", "43638694"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "81"}], "-", 
        RowBox[{"1044", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3179131515", "87277388"]}], ",", 
        FractionBox["355180743", "5133964"], ",", 
        RowBox[{"-", 
         FractionBox["4016729031", "87277388"]}], ",", 
        FractionBox["54220005", "5133964"], ",", 
        FractionBox["127777209", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["7292103", "7934308"]}], ",", 
        FractionBox["553686", "21819347"], ",", 
        FractionBox["1065531", "43638694"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"116", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1059710505", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["118393581", "5133964"]}], ",", 
        FractionBox["1338909677", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["18073335", "5133964"]}], ",", 
        RowBox[{"-", 
         FractionBox["42592403", "87277388"]}], ",", 
        FractionBox["2430701", "7934308"], ",", 
        RowBox[{"-", 
         FractionBox["184562", "21819347"]}], ",", 
        RowBox[{"-", 
         FractionBox["355177", "43638694"]}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"116", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2581", "-", 
          RowBox[{"5500", " ", "#1"}], "+", 
          RowBox[{"5102", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2300", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"343", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["#1", "5"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1059710505", "87277388"]}], ",", 
        FractionBox["118393581", "5133964"], ",", 
        RowBox[{"-", 
         FractionBox["1338909677", "87277388"]}], ",", 
        FractionBox["18073335", "5133964"], ",", 
        FractionBox["42592403", "87277388"], ",", 
        RowBox[{"-", 
         FractionBox["2430701", "7934308"]}], ",", 
        FractionBox["184562", "21819347"], ",", 
        FractionBox["355177", "43638694"]}], "}"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.581268539904189*^9, 3.581346223668088*^9, 3.581346532907132*^9, 
   3.581347481531844*^9, 3.581347771201749*^9, 3.581681625912806*^9, {
   3.5816845161034727`*^9, 3.581684526139596*^9}, 3.581694035906226*^9, 
   3.5818688991036377`*^9, 3.5818702630068607`*^9, 3.581871132252005*^9, 
   3.5818715713645973`*^9, 3.582024701966366*^9, 3.582028857509721*^9, 
   3.582031597410924*^9, 3.5820336527787323`*^9, 3.582137790945917*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ToNumberFieldUsingHints", "[", 
    RowBox[{"V_", ",", 
     RowBox[{"NumberFieldGenerator", "[", "G3333ZMod4", "]"}]}], "]"}], "/;", 
   
   RowBox[{"MemberQ", "[", 
    RowBox[{
     RowBox[{"First", "/@", "ToNumberFieldHints"}], ",", "V"}], "]"}]}], ":=", 
  RowBox[{"V", "/.", "ToNumberFieldHints"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToNumberFieldUsingHints", "[", 
   RowBox[{"V_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"ToNumberField", "[", 
   RowBox[{"V", ",", "\[Lambda]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.553829746653867*^9, 3.553829804035275*^9}, {
  3.581268424911276*^9, 3.581268427003731*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VerifyToNumberFieldHints", "[", "]"}], ":=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "\[Equal]", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}]}], "&"}], ",", "ToNumberFieldHints"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553829891599617*^9, 3.553829920656108*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerifyToNumberFieldHints", "[", "]"}]], "Input",
 CellChangeTimes->{{3.553829922243621*^9, 3.553829926037711*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.553829932264503*^9, 3.5538306383830147`*^9, 3.553899992294448*^9, 
   3.553900279240943*^9, 3.554034723199617*^9, 3.554034871394479*^9, 
   3.5812685400751047`*^9, 3.581346223999113*^9, 3.5813465330246277`*^9, 
   3.581347491394182*^9, 3.58134778070284*^9, 3.58168163568371*^9, {
   3.581684525757729*^9, 3.581684526252811*^9}, 3.5816940386310053`*^9, 
   3.581868909294601*^9, 3.5818702725501137`*^9, 3.581871142049363*^9, 
   3.581871580999775*^9, 3.582024711706201*^9, 3.5820288671424847`*^9, 
   3.582031598782406*^9, 3.5820336541718273`*^9, 3.582137800835083*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reconstructions ", "Subsection",
 CellChangeTimes->{{3.5520991137520742`*^9, 3.5520991164923*^9}, {
   3.552782315431468*^9, 3.552782316132162*^9}, {3.577900362074444*^9, 
   3.5779003757755413`*^9}, {3.5802271486514053`*^9, 3.580227166027755*^9}, {
   3.581870268447578*^9, 3.581870278085865*^9}, {3.581870952600471*^9, 
   3.5818709536393843`*^9}, 3.582137679910782*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesInDiamond", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581268726330515*^9, 3.581268726865698*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581268727649357*^9, 3.5813462267957706`*^9, 
  3.581346535203005*^9, 3.581347343191453*^9, 3.581347491614234*^9, 
  3.581347780867857*^9, 3.581681641317099*^9, 3.5816845265052643`*^9, 
  3.581694039847183*^9, 3.581868909413588*^9, 3.5818702798226337`*^9, 
  3.581871142217391*^9, 3.5818715811815577`*^9, 3.582024714246978*^9, 
  3.582028867345793*^9, 3.582031600519606*^9, 3.58203363948059*^9, 
  3.582033679075859*^9, 3.5821378009656773`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stringToLoop", "[", "G_", "]"}], "[", "S_String", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Characters", "[", "S", "]"}], "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}],
           "}"}], "\[Rule]", 
         RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"StringLength", "[", "S", "]"}]}], "}"}]}], "]"}]}], "}"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552099178507062*^9, 3.552099199172143*^9}, {
  3.5520992325584707`*^9, 3.552099368466674*^9}, {3.552099505528714*^9, 
  3.552099582971573*^9}, {3.552247205976163*^9, 3.552247216110606*^9}, {
  3.581268024374962*^9, 3.581268121675515*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step0", " ", "turns", " ", "human", " ", "readable", " ", "input", " ", 
   "into", " ", "machine", " ", "readable", " ", "input"}], "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.581348105913475*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Step0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step0", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step0", "[", "G", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"GeneratorValues", "[", "G", "]"}], "]"}], "]"}]}], ",", 
       "r"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", "k", "]"}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"GeneratorValues", "[", "G", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S_String", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "--"}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{"stringToLoop", "[", 
             RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}], "]"}], "[",
             "S", "]"}], "\[Rule]", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Lambda]", "=", 
               RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "}"}], ",", 
             
             RowBox[{"ToNumberFieldUsingHints", "[", 
              RowBox[{"V", ",", "\[Lambda]"}], "]"}]}], "]"}]}]}], 
         ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.553829712398583*^9, 3.553829736044435*^9}, {
  3.581268763136588*^9, 3.581268771376883*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step0", "[", "G3333ZMod4", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5522381167878237`*^9, 3.552238118307704*^9}, 
   3.5522382713867188`*^9, {3.577890053209942*^9, 3.577890054561411*^9}, {
   3.577895823440256*^9, 3.5778958260359983`*^9}, {3.581268599026904*^9, 
   3.5812686039241343`*^9}, 3.581268646234066*^9, 3.581268793013609*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "G", " ", "is", " ", "for", " ", "the", " ", "ambient", " ", 
    "GPA"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "dim", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dim", "[", 
     RowBox[{"G_", ",", 
      RowBox[{"V", ":", 
       RowBox[{"Vertex", "[", 
        RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"dim", "[", 
      RowBox[{"G", ",", "V"}], "]"}], "=", 
     RowBox[{
      RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"d", "+", "1"}], ",", "k"}], 
      "\[RightDoubleBracket]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.552939051086053*^9, 3.552939056390287*^9}, {
  3.552939246908414*^9, 3.552939248822402*^9}, {3.581268839157055*^9, 
  3.581268856818049*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dim", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581346313548725*^9, 3.5813463518269577`*^9}, 
   3.5820338759344683`*^9}],

Cell[BoxData[
 RowBox[{"2", "+", 
  SqrtBox["5"]}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.581346324739851*^9, 3.581346352191946*^9}, 
   3.581346541530963*^9, 3.581347359137995*^9, 3.5813474921822433`*^9, 
   3.5813478214132347`*^9, 3.5816816955604753`*^9, 3.5816845318519707`*^9, 
   3.581694064520843*^9, 3.581868931205225*^9, 3.581870286921897*^9, 
   3.5818711426192493`*^9, 3.581871581597714*^9, 3.5820247148818617`*^9, 
   3.582028867909998*^9, 3.5820316083751383`*^9, 3.582033679524148*^9, 
   3.5820338759353247`*^9, 3.58213780126514*^9}],

Cell[BoxData[
 RowBox[{"2", "+", 
  SqrtBox["5"]}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.581346324739851*^9, 3.581346352191946*^9}, 
   3.581346541530963*^9, 3.581347359137995*^9, 3.5813474921822433`*^9, 
   3.5813478214132347`*^9, 3.5816816955604753`*^9, 3.5816845318519707`*^9, 
   3.581694064520843*^9, 3.581868931205225*^9, 3.581870286921897*^9, 
   3.5818711426192493`*^9, 3.581871581597714*^9, 3.5820247148818617`*^9, 
   3.582028867909998*^9, 3.5820316083751383`*^9, 3.582033679524148*^9, 
   3.5820338759353247`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotateOnce", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"values", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
       "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Union", "[", 
      RowBox[{"values", "/.", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P_", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"Sequence", "[", 
          RowBox[{
           RowBox[{"P", "\[Rule]", "V"}], ",", 
           RowBox[{
            RowBox[{"RotateRight", "[", 
             RowBox[{"P", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToNumberFieldUsingHints", "[", 
              RowBox[{
               RowBox[{"RootReduce", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{
                    "P", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
                  
                  RowBox[{
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "1"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "3"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}]], 
                 SuperscriptBox["\[Lambda]", 
                  RowBox[{"-", "1"}]]}], "]"}], ",", 
               RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
             "V"}]}]}], "]"}]}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.552247279340577*^9, 3.552247325763103*^9}, {
   3.5522473669769278`*^9, 3.55224737723505*^9}, {3.5526985097852583`*^9, 
   3.5526985155341387`*^9}, 3.5538305557701807`*^9, {3.5538306199884777`*^9, 
   3.55383062409221*^9}, 3.5539000171588*^9, {3.5813460716324377`*^9, 
   3.5813461820997477`*^9}, {3.581346257488132*^9, 3.58134625761395*^9}, {
   3.58134639110299*^9, 3.581346429388508*^9}, {3.5813464654377947`*^9, 
   3.581346467140382*^9}, {3.581346574766644*^9, 3.581346618940423*^9}, {
   3.581346650147593*^9, 3.5813466521558723`*^9}, {3.5813467873836927`*^9, 
   3.58134678984895*^9}, {3.5813468877672443`*^9, 3.581346923476448*^9}, {
   3.581347859040354*^9, 3.581347864244031*^9}, {3.58203362690551*^9, 
   3.58203362790506*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rotateOnce", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{
    RowBox[{"Step0", "[", "G3333ZMod4", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581347507145142*^9, 3.5813475474812317`*^9}, {
  3.58203161265364*^9, 3.582031618926141*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}],
              "}"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}],
              "}"}], "\[Rule]", 
            RowBox[{"AlgebraicNumber", "[", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2581", "-", 
                  RowBox[{"5500", " ", "#1"}], "+", 
                  RowBox[{"5102", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"2300", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"100", " ", 
                   SuperscriptBox["#1", "5"]}], "-", 
                  RowBox[{"38", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                FractionBox["1059710505", "87277388"], ",", 
                RowBox[{"-", 
                 FractionBox["118393581", "5133964"]}], ",", 
                FractionBox["1338909677", "87277388"], ",", 
                RowBox[{"-", 
                 FractionBox["18073335", "5133964"]}], ",", 
                RowBox[{"-", 
                 FractionBox["42592403", "87277388"]}], ",", 
                FractionBox["2430701", "7934308"], ",", 
                RowBox[{"-", 
                 FractionBox["184562", "21819347"]}], ",", 
                RowBox[{"-", 
                 FractionBox["355177", "43638694"]}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"\[LeftSkeleton]", "133", "\[RightSkeleton]"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}],
              "}"}], "\[Rule]", "0"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 238, 23475764090311425974, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 238, 23475764090311425974, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 238, 23475764090311425974, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[238]]], "Output",
 CellChangeTimes->{3.582031619788724*^9, 3.58203367963559*^9, 
  3.5821378013536177`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotations", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rotateOnce", "[", 
      RowBox[{"G", ",", "\[Lambda]", ",", "#"}], "]"}], "&"}], ",", 
    "values"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5522473276267977`*^9, 3.5522473496716127`*^9}, {
  3.5522474117801437`*^9, 3.552247416246706*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step1", " ", "calculates", " ", "values", " ", "of", " ", "generator", " ",
    "by", " ", "rotating", " ", "already", " ", "known", " ", "paths", " ", 
   "from", " ", "Step0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.581348145400097*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step1", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step1", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rotations", "[", 
      RowBox[{
       RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}], ",", 
       RowBox[{
        RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
        "i", "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"Step0", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"Step0", "[", "G", "]"}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.5522399364061213`*^9, 3.552239989531808*^9}, {
   3.5522402606935062`*^9, 3.552240326533399*^9}, {3.552244982916864*^9, 
   3.552244988191101*^9}, {3.5522466479499273`*^9, 3.552246654202376*^9}, {
   3.552246794640781*^9, 3.5522468424926023`*^9}, {3.552246965972013*^9, 
   3.5522470593565187`*^9}, {3.552247115276684*^9, 3.5522471215303307`*^9}, {
   3.552247233010873*^9, 3.552247239982019*^9}, {3.552247355409054*^9, 
   3.552247398619999*^9}, 3.553710623938099*^9, {3.5778958564458103`*^9, 
   3.577895912218389*^9}, {3.581268931856044*^9, 3.581268939351646*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step1", "[", "G3333ZMod4", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5522475124826317`*^9, 3.5522475339378653`*^9}, {
   3.553713012392241*^9, 3.553713013447616*^9}, {3.577890057105579*^9, 
   3.577890058409387*^9}, {3.581268879133758*^9, 3.581268881273294*^9}, {
   3.581268950119718*^9, 3.581268950702976*^9}, 3.581346935420355*^9, {
   3.5813478891559258`*^9, 3.581347905067789*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Following", " ", "assumes", " ", "the", " ", "diamond", " ", "graph", " ",
     "is", " ", "drawn", " ", "without", " ", "crossings"}], ",", " ", 
   RowBox[{
   "W", " ", "is", " ", "the", " ", "side", " ", "of", " ", "the", " ", 
    "intial", " ", "arm", " ", 
    RowBox[{"(", "left", ")"}]}], ",", " ", 
   RowBox[{"S", " ", "at", " ", "bottom"}], ",", " ", 
   RowBox[{"E", " ", "on", " ", "right"}], ",", " ", 
   RowBox[{"N", " ", "on", " ", 
    RowBox[{"top", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581350518547665*^9, 3.581350557130419*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", "1"}], "}"}], "&"}], "/@", 
   RowBox[{"evenVertices", "[", "G", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "p", "}"}], ",", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "n", "}"}], ",", 
          RowBox[{"p", "~", "Join", "~", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1"}], "}"}]}]}], "]"}], "/@", 
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{"p", "\[LeftDoubleBracket]", 
           RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], "]"}], 
     "/@", 
     RowBox[{"allPaths", "[", 
      RowBox[{"G", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}]}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.552238344248559*^9, 3.5522383467747726`*^9}, {
  3.552238809805943*^9, 3.552238850790484*^9}, {3.552239033092805*^9, 
  3.55223914200343*^9}, {3.552239199257537*^9, 3.552239234222766*^9}, {
  3.5522393278731833`*^9, 3.552239334331579*^9}, {3.58168180819617*^9, 
  3.581681808645871*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "allLoops", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allLoops", "[", 
   RowBox[{"G_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"allLoops", "[", 
    RowBox[{"G", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"allPaths", "[", 
      RowBox[{"G", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}], ",", 
     RowBox[{"p_", "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{
          "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"p", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552239249998292*^9, 3.552239282852075*^9}, {
  3.552239377548606*^9, 3.552239391704445*^9}, {3.552239432235639*^9, 
  3.552239437417252*^9}, {3.581681815667487*^9, 3.581681828114504*^9}, {
  3.5816823698835487`*^9, 3.581682369975727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neighbours", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5816823080589933`*^9, 3.581682323071822*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Vertex", "[", 
   RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.581682317662376*^9, 3.581682323457303*^9}, 
   3.581682376177478*^9, 3.5816845377760763`*^9, 3.581694082900743*^9, 
   3.581868939437763*^9, 3.581870291027917*^9, 3.581871143018758*^9, 
   3.581871581999982*^9, 3.582024715469646*^9, 3.582028868529419*^9, 
   3.5820316257600813`*^9, 3.582033679897584*^9, 3.582137801616803*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapsedLoops", "[", 
   RowBox[{"G_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"collapsedLoops", "[", 
    RowBox[{"G", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"allLoops", "[", 
      RowBox[{"G", ",", "k"}], "]"}], ",", 
     RowBox[{"p_", "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"p", ",", 
        RowBox[{"v_", "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"VerticesOutsideOne", "[", "G", "]"}], ",", "v"}], 
          "]"}]}]}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5522395131762037`*^9, 3.552239554574407*^9}, {
   3.5816818367940397`*^9, 3.581681841122142*^9}, {3.581682211430469*^9, 
   3.581682239717473*^9}, 3.581683692194798*^9, {3.581683734308647*^9, 
   3.581683736603312*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step2", " ", "calculates", " ", "values", " ", "of", " ", "generator", " ",
    "on", " ", "all", " ", "loops", " ", "which", " ", "stay", " ", "within", 
   " ", "1", " ", "of", " ", "central", " ", 
   RowBox[{"diamond", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.58134817746332*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step2", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step2", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "n", ",", 
         RowBox[{"AmbientG", "=", 
          RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}]}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], 
           "]"}], "/", "4"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "=", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           ")"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", "j", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"P", ":", 
            RowBox[{"{", 
             RowBox[{"A___", ",", "V_", ",", "B___"}], "}"}]}], "]"}], "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"VerticesToAvoid", "[", "AmbientG", "]"}], ",", "V"}], 
           "]"}]}], ":=", 
         RowBox[{
          RowBox[{"f", "[", "P", "]"}], "=", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"{", "A", "}"}], "]"}], "/", "2"}], "+", "1"}]}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\[ScriptL]", "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "\[Equal]", "1"}], "||", 
                   RowBox[{"i", "\[GreaterEqual]", 
                    RowBox[{"n", "+", "1"}]}]}], ",", "1", ",", "0"}], 
                 "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ToNumberFieldUsingHints", "[", 
                    RowBox[{
                    RowBox[{"RootReduce", "[", 
                    FractionBox[
                    RowBox[{"dim", "[", 
                    RowBox[{"AmbientG", ",", "W"}], "]"}], 
                    RowBox[{"dim", "[", 
                    RowBox[{"AmbientG", ",", "V"}], "]"}]], "]"}], ",", 
                    RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
                   "\[ScriptL]"], 
                  RowBox[{"f", "[", 
                   RowBox[{"{", 
                    RowBox[{"A", ",", "W", ",", "B"}], "}"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"W", ",", 
                   RowBox[{"VerticesToSubstitute", "[", 
                    RowBox[{"AmbientG", ",", "V"}], "]"}]}], "}"}]}], 
                "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
           "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", "_", "]"}], ":=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[Rule]", 
           RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
         RowBox[{"collapsedLoops", "[", 
          RowBox[{"AmbientG", ",", 
           RowBox[{"2", "n"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Step1", "[", "G", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552240352575769*^9, 3.552240589917781*^9}, {
   3.5522413295231867`*^9, 3.552241340901834*^9}, {3.552244967797901*^9, 
   3.552244968327335*^9}, {3.552246304818362*^9, 3.5522465149515047`*^9}, {
   3.552247598864285*^9, 3.552247637849284*^9}, {3.552247924169524*^9, 
   3.552247927771235*^9}, {3.552247957850173*^9, 3.552247963086308*^9}, {
   3.552247994888027*^9, 3.5522480317781267`*^9}, {3.552248120072134*^9, 
   3.5522481233552017`*^9}, {3.552248179673476*^9, 3.552248200786241*^9}, {
   3.55224826705999*^9, 3.552248288839754*^9}, {3.553830073909918*^9, 
   3.55383007750916*^9}, 3.5538303126819897`*^9, 3.5539000268522177`*^9, {
   3.577895930647566*^9, 3.577895939641387*^9}, {3.581348501026216*^9, 
   3.58134850466644*^9}, {3.581348536473496*^9, 3.581348593412116*^9}, {
   3.581348681144718*^9, 3.581348682296419*^9}, {3.581348772192411*^9, 
   3.5813487789499073`*^9}, {3.5813495731613007`*^9, 3.581349722127747*^9}, {
   3.581349807382223*^9, 3.5813498153454113`*^9}, {3.581349857599386*^9, 
   3.581349871697954*^9}, {3.581349901801135*^9, 3.581349983851899*^9}, {
   3.58135002404247*^9, 3.581350220406149*^9}, 3.581681911749484*^9, {
   3.5816824885312557`*^9, 3.581682667671874*^9}, {3.581682698242241*^9, 
   3.581682722498567*^9}, {3.581682784822061*^9, 3.581682888610342*^9}, {
   3.581682938656201*^9, 3.5816829403468437`*^9}, {3.581683008744709*^9, 
   3.581683009771748*^9}, {3.581683040620122*^9, 3.581683073611947*^9}, {
   3.581683106675033*^9, 3.581683134928602*^9}, {3.581683176591876*^9, 
   3.581683185268572*^9}, {3.5816832536727333`*^9, 3.581683281454545*^9}, {
   3.581683317341694*^9, 3.581683329627963*^9}, {3.581683374424527*^9, 
   3.581683374972723*^9}, {3.581683409867655*^9, 3.581683439979616*^9}, {
   3.5816835205320177`*^9, 3.581683525559111*^9}, 3.5816837105382137`*^9, {
   3.5816837909766073`*^9, 3.581683794057259*^9}, {3.581683895109146*^9, 
   3.581683898434634*^9}, {3.581684127245132*^9, 3.581684162135606*^9}, {
   3.581685109752515*^9, 3.581685113733658*^9}, {3.581685157218935*^9, 
   3.581685157522078*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step2", "[", "G3333ZMod4", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5537106788728743`*^9, 3.553710687226157*^9}, {
  3.5778900669603453`*^9, 3.57789006739325*^9}, {3.5816829764820642`*^9, 
  3.581682980144232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapse", "[", 
   RowBox[{"G_", ",", "P_"}], "]"}], ":=", 
  RowBox[{"P", "//.", 
   RowBox[{"(", 
    RowBox[{"V_Vertex", "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"VerticesOutsideOne", "[", "G", "]"}], ",", "V"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "W"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"W", "=", 
           RowBox[{"V", "/.", 
            RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", 
           RowBox[{"List", "@@", "W"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"a", ",", "b", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"d", "\[Equal]", "\"\<W\>\""}], ",", 
               RowBox[{"c", "+", "2"}], ",", 
               RowBox[{"c", "-", "2"}]}], "]"}], ",", "d"}], "]"}], "/.", 
           RowBox[{"reverseRules", "[", "G", "]"}]}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", "V"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.552241581056753*^9, 3.5522416480838823`*^9}, {
   3.552241696994534*^9, 3.552241746825912*^9}, {3.55224179223167*^9, 
   3.5522419951217422`*^9}, {3.552245057602254*^9, 3.552245105978706*^9}, {
   3.552939220460969*^9, 3.552939221018643*^9}, {3.553291089262187*^9, 
   3.55329109217266*^9}, {3.581685298312743*^9, 3.581685358835123*^9}, {
   3.581685390921809*^9, 3.581685392308503*^9}, {3.581685469875348*^9, 
   3.581685521712569*^9}, {3.581685556379307*^9, 3.581685717085288*^9}, 
   3.581685748173678*^9, {3.581685839388542*^9, 3.58168584867173*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"G_", ",", "V_Vertex"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"U", ",", "W", ",", "directionRules"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"U", "=", 
      RowBox[{"V", "/.", 
       RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"directionRules", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}], 
         "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{
       RowBox[{"VerticesInDiamond", "[", "G", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"U", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "/.",
         "directionRules"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"V", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "-", 
       RowBox[{"W", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"G_", ",", "P_"}], "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"norm", "[", 
       RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"P", "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", 
       RowBox[{"-", "2"}], ";;", "2"}], "\[RightDoubleBracket]"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.581686159346603*^9, 3.5816863513789062`*^9}, {
  3.581686425125545*^9, 3.5816864253439827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"step3Factors", "[", 
   RowBox[{"G_", ",", "Q_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dim", "[", 
       RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "}"}], "~", "Join", "~", 
       RowBox[{"Q", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ";;", ";;", "2"}], 
        "\[RightDoubleBracket]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.552245634404152*^9, 3.552245647788643*^9}, {
  3.552245701005114*^9, 3.55224581224251*^9}, {3.552245851793099*^9, 
  3.552245866852029*^9}, {3.5526989210608253`*^9, 3.552698934098215*^9}, {
  3.5526992105999403`*^9, 3.552699212719305*^9}, {3.552939015336224*^9, 
  3.552939034854909*^9}, {3.5816867563110323`*^9, 3.581686759341258*^9}, {
  3.58187052260217*^9, 3.581870538614294*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Step", " ", "3", " ", "calculates", " ", "the", " ", "value", " ", "of", 
    " ", "the", " ", "generator", " ", "on", " ", "all", " ", "loops"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "Step3", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Step3", "[", "G_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Step3", "[", "G", "]"}], "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f", ",", "n", ",", "AmbientG"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AmbientG", "=", 
           RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"n", "=", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], 
             "]"}], "/", "4"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], "=", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             ")"}], "&"}], "/@", 
           RowBox[{
            RowBox[{"Step2", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"f", "[", "P_", "]"}], ":=", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"C", "=", 
               RowBox[{"collapse", "[", 
                RowBox[{"AmbientG", ",", "P"}], "]"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"norm", "[", 
                   RowBox[{"AmbientG", ",", "P"}], "]"}], "-", 
                  RowBox[{"norm", "[", 
                   RowBox[{"AmbientG", ",", "C"}], "]"}]}], ")"}], "/", 
                "2"}]], 
              RowBox[{"ToNumberFieldUsingHints", "[", 
               RowBox[{
                RowBox[{"RootReduce", "[", 
                 FractionBox[
                  RowBox[{"step3Factors", "[", 
                   RowBox[{"AmbientG", ",", "C", ",", "n"}], "]"}], 
                  RowBox[{"step3Factors", "[", 
                   RowBox[{"AmbientG", ",", "P", ",", "n"}], "]"}]], "]"}], 
                ",", 
                RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
              RowBox[{"f", "[", "C", "]"}]}]}], "\[IndentingNewLine]", 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Rule]", 
             RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
           RowBox[{"allLoops", "[", 
            RowBox[{"AmbientG", ",", 
             RowBox[{"2", "n"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Step2", "[", "G", "]"}], "]"}]}], "}"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.552241324655602*^9, 3.552241357378203*^9}, {
   3.5522414065489197`*^9, 3.552241501310338*^9}, {3.552241534491815*^9, 
   3.552241577012446*^9}, {3.552241613587036*^9, 3.5522416138193808`*^9}, 
   3.552245112179443*^9, {3.552245364133151*^9, 3.5522454271340427`*^9}, 
   3.552245533586281*^9, {3.55224560610289*^9, 3.5522456832222033`*^9}, {
   3.552245871610189*^9, 3.552245880690372*^9}, 3.552248788912856*^9, {
   3.5522488237148523`*^9, 3.55224882378743*^9}, {3.552938934786249*^9, 
   3.552938937539453*^9}, {3.553830058674152*^9, 3.553830061881344*^9}, 
   3.553830317310482*^9, 3.5539000310891*^9, {3.5778959474366913`*^9, 
   3.577895952364279*^9}, {3.581686762880704*^9, 3.5816868189395514`*^9}, {
   3.581694110547866*^9, 3.581694124722666*^9}, {3.581695374893745*^9, 
   3.5816953874593487`*^9}, {3.581695752859708*^9, 3.581695753889423*^9}, {
   3.581695822232235*^9, 3.5816958263592377`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step3", "[", "G3333ZMod4", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5816868633803997`*^9, 3.5816868695210247`*^9}, 
   3.581868983491309*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.553382194610445*^9, 3.553382202414093*^9}}],

Cell[BoxData["\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
TwoStrandJellyfish/code\"\>"], "Output",
 CellChangeTimes->{3.553382616879149*^9, 3.553384549397423*^9, 
  3.553900654061961*^9, 3.554035267476923*^9, 3.577895978877122*^9, 
  3.577896599330512*^9, 3.577896750155849*^9, 3.577897149124454*^9, 
  3.577897524775837*^9, 3.581696556852764*^9, 3.581869042710724*^9, 
  3.581870741531232*^9, 3.581871167618112*^9, 3.5818716062137337`*^9, 
  3.58202474016693*^9, 3.5820288930432034`*^9, 3.582031710066135*^9, 
  3.5820337111152687`*^9, 3.582137825157362*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteGeneratorsToDisk", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "suffix", ",", "generatorNames", ",", "i", ",", "n", ",", "AmbientG"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"generatorNames", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       "/", "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AmbientG", "=", 
      RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", 
         RowBox[{"Step3", "[", "G", "]"}], "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"suffix", "=", 
         RowBox[{"\"\<-lopsidedGenerator\>\"", "<>", 
          RowBox[{
          "generatorNames", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "<>", "\"\<.m\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Put", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"GPA4Element", "[", 
           RowBox[{
            RowBox[{"Graph", "[", "AmbientG", "]"}], ",", 
            RowBox[{"Most", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "n"}], "}"}], ",", "\"\<Lopsided\>\"", ",", 
            RowBox[{
             RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"GraphHash", "[", "G", "]"}], "<>", "\"\<-set\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"PreferredGeneratorSet", "[", "G", "]"}], "]"}], "<>", 
           "suffix"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
   3.553382313237672*^9, 3.553382461604094*^9}, 3.553384555513473*^9, {
   3.5535489047019367`*^9, 3.553548945188637*^9}, {3.554035767863338*^9, 
   3.554035769923921*^9}, {3.57789599106271*^9, 3.577896189951635*^9}, {
   3.577896408982787*^9, 3.577896409417428*^9}, {3.577896507989347*^9, 
   3.577896544095222*^9}, {3.5778969091278057`*^9, 3.577896915915098*^9}, {
   3.5818690826140833`*^9, 3.581869119824606*^9}, {3.58186926200224*^9, 
   3.581869263320636*^9}, {3.581869293757728*^9, 3.581869294382785*^9}, {
   3.581869334463238*^9, 3.581869336602953*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreferredGeneratorSet", "[", "G3333ZMod4", "]"}], "=", "2"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5778900882812157`*^9, 3.5778900927285147`*^9}, {
  3.5778902573887367`*^9, 3.577890258297944*^9}, {3.581869347323369*^9, 
  3.58186935285927*^9}, {3.5818708450374107`*^9, 3.581870845301762*^9}, {
  3.582028478311925*^9, 3.582028478766548*^9}, {3.582474347811096*^9, 
  3.582474347968863*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteGeneratorsToDisk", "/@", 
  RowBox[{"{", "G3333ZMod4", "}"}]}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
  3.553382313237672*^9, 3.553382461604094*^9}, {3.553384555513473*^9, 
  3.553384567668889*^9}, {3.55371384737938*^9, 3.553713850808261*^9}, {
  3.5818690115488033`*^9, 3.581869014539431*^9}, {3.582024737425753*^9, 
  3.5820247391734257`*^9}, {3.582028480366737*^9, 3.582028481501131*^9}}],

Cell[BoxData[
 RowBox[{"{", "Null", "}"}]], "Output",
 CellChangeTimes->{{3.553384551835545*^9, 3.5533845787947903`*^9}, 
   3.553900662396604*^9, 3.55403527577848*^9, 3.554035784851673*^9, 
   3.577895982403036*^9, 3.577896196121697*^9, 3.5778964157898407`*^9, 
   3.577896513735059*^9, 3.577896546752009*^9, 3.5778966032538757`*^9, 
   3.5778967401851873`*^9, 3.577896917610797*^9, 3.577896978560606*^9, 
   3.577897149417173*^9, 3.577897525022217*^9, 3.581696561292942*^9, 
   3.5818694105964823`*^9, 3.581870746360613*^9, 3.582028484656486*^9, 
   3.582028893437685*^9, 3.582137825437584*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DepthOfBranchPoint", "[", "G3333ZMod4", "]"}], "=", "3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankAtSplitDepth", "[", "G3333ZMod4", "]"}], "=", "3"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.577897194133217*^9, 3.577897230967361*^9}, {
  3.5778974320984993`*^9, 3.57789745992437*^9}, {3.58187100600268*^9, 
  3.581871037443069*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", 
   RowBox[{"G_", ",", "\[Lambda]_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"loops", ",", "n", ",", "AmbientG", ",", "rotate"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       "/", "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AmbientG", "=", 
      RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"allLoops", "[", 
       RowBox[{"AmbientG", ",", 
        RowBox[{"2", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rotate", "[", 
       RowBox[{"{", 
        RowBox[{"loop_", "->", "V_"}], "}"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"loop", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"ToNumberFieldUsingHints", "[", 
         RowBox[{
          RowBox[{"RootReduce", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"dim", "[", 
              RowBox[{"AmbientG", ",", 
               RowBox[{
               "loop", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dim", "[", 
              RowBox[{"AmbientG", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"dim", "[", 
              RowBox[{"AmbientG", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", "3"}], "\[RightDoubleBracket]"}]}], 
              "]"}], 
             RowBox[{"dim", "[", 
              RowBox[{"AmbientG", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", "1"}], "\[RightDoubleBracket]"}]}], 
              "]"}]}]], "]"}], ",", 
          RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "V"}]}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"loops", "/.", 
           RowBox[{
            RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
            "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{"loops", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"rotate", "[", 
              RowBox[{"{", "#", "}"}], "]"}], "&"}], "/@", 
            RowBox[{
             RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
             "\[RightDoubleBracket]"}]}], ")"}]}], ")"}]}], ")"}], "//", 
      "RootReduce"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5820332218437853`*^9, 3.5820333037216463`*^9}, {
  3.5820333394633093`*^9, 3.582033351501182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CheckRotationalEigenvector", "[", 
         RowBox[{"G", ",", 
          RowBox[{
           RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
           "jj", "\[RightDoubleBracket]"}], ",", "jj"}], "]"}], "//", 
        "RootReduce"}], "//", "Union"}], ")"}], "===", 
     RowBox[{"{", "0", "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}, {3.577897622935533*^9, 
   3.5778976608740387`*^9}, {3.582033924064374*^9, 3.582033952739215*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckRotationalEigenvector", "[", "G3333ZMod4", "]"}]], "Input",
 CellChangeTimes->{{3.550546045210239*^9, 3.550546053053857*^9}, {
   3.5511481393696423`*^9, 3.551148139535789*^9}, {3.553545300174512*^9, 
   3.553545316494061*^9}, {3.577897547073661*^9, 3.577897547382959*^9}, 
   3.57789762459044*^9, {3.581871361886241*^9, 3.5818713635319023`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.55114823875984*^9, 3.551148296012418*^9, 3.551148461715241*^9, 
   3.5511485399110937`*^9, 3.5511499306520977`*^9, 3.5535451012125683`*^9, 
   3.553545327748595*^9, 3.5535826621485558`*^9, 3.5778895830277348`*^9, 
   3.577897046396988*^9, 3.577897151104967*^9, {3.577897525871134*^9, 
   3.577897579459984*^9}, 3.581696605094009*^9, 3.582027291446884*^9, {
   3.582027323161351*^9, 3.5820273467668457`*^9}, 3.5820278536644487`*^9, 
   3.58202795653468*^9, {3.582028037982081*^9, 3.5820280799045477`*^9}, {
   3.582028809261091*^9, 3.582028818594281*^9}, 3.582028898323802*^9, 
   3.58203172925121*^9, {3.582032350200964*^9, 3.5820323716427097`*^9}, 
   3.58203265509487*^9, {3.582033274596225*^9, 3.582033314460721*^9}, 
   3.582033361512205*^9, 3.582033793054195*^9, 3.582033962936585*^9, 
   3.582137830069973*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Following", " ", "checks", " ", "low", " ", "weight", " ", 
   RowBox[{"condition", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.577897586262212*^9, 3.5778975937016487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "jj", " ", "is", " ", "number", " ", "of", " ", "generator", " ", "in", 
     " ", 
     RowBox[{"Step3", "[", "G", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "k", " ", "is", " ", "the", " ", "vertex", " ", "enclosed", " ", "by", 
      " ", "the", " ", 
      RowBox[{"cap", ".", " ", "assume"}], " ", "n"}], "\[GreaterEqual]", " ",
      "2"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "k"}], "=", "2"}], ",", "3"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EvaluateCap", "[", 
    RowBox[{"G_", ",", "jj_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AmbientG", ",", "n", ",", "f", ",", "loops", ",", "\[Delta]"}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AmbientG", "=", 
       RowBox[{"AmbientGraphPlanarAlgebra", "[", "G", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", "G", "]"}], "+", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "assume", " ", "irreducible", " ", "and", " ", "simply", " ", 
        "laced"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Delta]", "=", 
       RowBox[{"dim", "[", 
        RowBox[{"AmbientG", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", "loop_", "]"}], ":=", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<", "k", "<", 
            RowBox[{"n", "+", "1"}]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"AmbientG", ",", 
                 RowBox[{"loop", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], 
               SuperscriptBox["\[Delta]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"EvenQ", "[", "k", "]"}], ",", "0", ",", "1"}], 
                 "]"}]]], ")"}], 
             RowBox[{"-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ";;", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "2"}]}], 
                 "\[RightDoubleBracket]"}], "~", "Join", "~", 
                RowBox[{"{", 
                 RowBox[{"neighbor", ",", "1"}], "}"}], "~", "Join", "~", 
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], ";;"}], 
                 "\[RightDoubleBracket]"}]}], ")"}], "/.", 
              RowBox[{
               RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj",
                "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"AmbientG", ",", "neighbor"}], "]"}], 
               SuperscriptBox["\[Delta]", 
                SuperscriptBox["\[Delta]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"EvenQ", "[", "k", "]"}], ",", "1", ",", "0"}], 
                  "]"}]]]], ")"}], "1"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"AmbientG", ",", 
                 RowBox[{"loop", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], 
               SuperscriptBox["\[Delta]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"EvenQ", "[", "k", "]"}], ",", "0", ",", "1"}], 
                 "]"}]]], ")"}], 
             RowBox[{"-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ";;", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "2"}]}], 
                 "\[RightDoubleBracket]"}], "~", "Join", "~", 
                RowBox[{"{", 
                 RowBox[{"neighbor", ",", "1"}], "}"}], "~", "Join", "~", 
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], ";;"}], 
                 "\[RightDoubleBracket]"}]}], ")"}], "/.", 
              RowBox[{
               RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj",
                "\[RightDoubleBracket]"}]}], ")"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"neighbor", ",", 
           RowBox[{"neighbours", "[", 
            RowBox[{"AmbientG", ",", 
             RowBox[{"loop", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"2", "k"}], "-", "3"}], "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"loops", "=", 
       RowBox[{"allLoops", "[", 
        RowBox[{"AmbientG", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "2"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"loops", "\[Rule]", 
        RowBox[{"f", "/@", "loops"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.581872046756126*^9, 3.5818720947059813`*^9}, {
  3.582024928818982*^9, 3.582025048529969*^9}, {3.582025084614208*^9, 
  3.58202516761585*^9}, {3.582025227577529*^9, 3.582025274680332*^9}, {
  3.582025314353232*^9, 3.582025393896419*^9}, {3.582025624600382*^9, 
  3.582025671856283*^9}, {3.582025733539274*^9, 3.5820258311029377`*^9}, {
  3.582025885155102*^9, 3.582026036889216*^9}, {3.582026103517915*^9, 
  3.5820262401990843`*^9}, {3.582026274432726*^9, 3.5820264736189537`*^9}, {
  3.5820265081052227`*^9, 3.5820265853944473`*^9}, {3.582026622794051*^9, 
  3.582026630660769*^9}, {3.5820267087319183`*^9, 3.5820267113010187`*^9}, {
  3.582026750482205*^9, 3.582026750611329*^9}, {3.582026783421053*^9, 
  3.5820267853281813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EvaluateCap", "[", 
           RowBox[{"G", ",", "jj", ",", "k"}], "]"}], "\[LeftDoubleBracket]", 
          
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
         "RootReduce"}], "//", "Union"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "3"}], "}"}]}], "]"}], "===", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}, {3.582026893633183*^9, 
   3.582026958825842*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckLowestWeightCondition", "[", "G3333ZMod4", "]"}]], "Input",
 CellChangeTimes->{{3.582026965985627*^9, 3.5820269705471077`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.582026972823999*^9, 3.582028900928919*^9, 
  3.582033800620584*^9, 3.5820339765630617`*^9, 3.582137832362864*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1605, 897},
WindowMargins->{{18, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 377, 7, 30, "Text"],
Cell[925, 29, 563, 10, 49, "Text"],
Cell[1491, 41, 415, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[1931, 53, 97, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[2053, 58, 144, 2, 34, "Subsection"],
Cell[2200, 62, 345, 7, 27, "Input"],
Cell[2548, 71, 640, 15, 43, "Input"],
Cell[3191, 88, 4007, 123, 125, "Input"],
Cell[7201, 213, 1361, 38, 43, "Input"],
Cell[8565, 253, 527, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[9117, 270, 201, 3, 27, "Input"],
Cell[9321, 275, 627, 12, 70, "Output"]
}, Open  ]],
Cell[9963, 290, 888, 23, 54, "Input"],
Cell[10854, 315, 664, 16, 43, "Input"],
Cell[11521, 333, 5661, 154, 118, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17219, 492, 102, 1, 26, "Subsection"],
Cell[17324, 495, 430, 11, 43, "Input"],
Cell[17757, 508, 604, 16, 30, "Input"],
Cell[18364, 526, 10398, 303, 342, "Input"],
Cell[28765, 831, 1083, 28, 43, "Input"],
Cell[29851, 861, 697, 17, 27, "Input"],
Cell[CellGroupData[{
Cell[30573, 882, 142, 2, 27, "Input"],
Cell[30718, 886, 439, 8, 70, "Output"]
}, Open  ]],
Cell[31172, 897, 738, 19, 27, "Input"],
Cell[CellGroupData[{
Cell[31935, 920, 144, 2, 27, "Input"],
Cell[32082, 924, 442, 8, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32573, 938, 152, 2, 26, "Subsection"],
Cell[32728, 942, 1899, 48, 58, "Input"],
Cell[34630, 992, 1539, 42, 103, "Input"],
Cell[36172, 1036, 356, 7, 43, "Input"],
Cell[36531, 1045, 642, 17, 43, "Input"],
Cell[37176, 1064, 2529, 59, 67, "Input"],
Cell[39708, 1125, 433, 11, 27, "Input"],
Cell[40144, 1138, 1302, 29, 43, "Input"],
Cell[41449, 1169, 330, 7, 43, "Input"],
Cell[41782, 1178, 1486, 38, 27, "Input"],
Cell[43271, 1218, 1483, 38, 27, "Input"],
Cell[44757, 1258, 274, 6, 27, "Input"],
Cell[45034, 1266, 522, 12, 27, "Input"],
Cell[45559, 1280, 1075, 29, 27, "Input"],
Cell[46637, 1311, 2280, 61, 88, "Input"],
Cell[CellGroupData[{
Cell[48942, 1376, 188, 3, 27, "Input"],
Cell[49133, 1381, 411, 8, 27, "Output"]
}, Open  ]],
Cell[49559, 1392, 1637, 46, 58, "Input"],
Cell[51199, 1440, 839, 22, 43, "Input"],
Cell[52041, 1464, 703, 19, 27, "Input"],
Cell[52747, 1485, 5939, 136, 323, "Input"],
Cell[58689, 1623, 280, 6, 43, "Input"],
Cell[58972, 1631, 1989, 47, 133, "Input"],
Cell[60964, 1680, 365, 10, 27, "Input"],
Cell[61332, 1692, 1074, 27, 27, "Input"],
Cell[62409, 1721, 3198, 75, 267, "Input"],
Cell[65610, 1798, 1250, 32, 27, "Input"],
Cell[CellGroupData[{
Cell[66885, 1834, 248, 4, 27, "Input"],
Cell[67136, 1840, 499, 11, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67672, 1856, 170, 3, 27, "Input"],
Cell[67845, 1861, 414, 6, 27, "Output"]
}, Open  ]],
Cell[68274, 1870, 3314, 77, 133, "Input"],
Cell[71591, 1949, 512, 12, 43, "Input"],
Cell[CellGroupData[{
Cell[72128, 1965, 289, 4, 27, "Input"],
Cell[72420, 1971, 554, 9, 27, "Output"]
}, Open  ]],
Cell[72989, 1983, 595, 18, 73, "Input"],
Cell[73587, 2003, 229, 4, 27, "Input"],
Cell[73819, 2009, 6514, 160, 270, "Input"],
Cell[80336, 2171, 572, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[80933, 2188, 347, 7, 27, "Input"],
Cell[81283, 2197, 574, 12, 27, "Output"]
}, Open  ]],
Cell[81872, 2212, 6805, 165, 285, "Input"],
Cell[88680, 2379, 760, 17, 27, "Input"],
Cell[CellGroupData[{
Cell[89465, 2400, 374, 8, 27, "Input"],
Cell[89842, 2410, 574, 12, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90477, 2429, 88, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[90590, 2434, 96, 1, 34, "Subsection"],
Cell[90689, 2437, 204, 5, 27, "Input"],
Cell[90896, 2444, 454, 11, 43, "Input"],
Cell[91353, 2457, 1943, 61, 65, "Input"],
Cell[93299, 2520, 1501, 47, 39, "Input"],
Cell[94803, 2569, 1440, 42, 53, "Input"],
Cell[96246, 2613, 570, 11, 27, "Input"],
Cell[96819, 2626, 3111, 84, 73, "Input"],
Cell[99933, 2712, 2518, 69, 43, "Input"],
Cell[102454, 2783, 2306, 55, 58, "Input"],
Cell[104763, 2840, 2774, 65, 73, "Input"],
Cell[107540, 2907, 2103, 53, 103, "Input"],
Cell[109646, 2962, 274, 6, 27, "Input"],
Cell[109923, 2970, 11548, 267, 328, "Input"],
Cell[121474, 3239, 519, 14, 27, "Input"],
Cell[CellGroupData[{
Cell[122018, 3257, 239, 4, 27, "Input"],
Cell[122260, 3263, 2507, 55, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124804, 3323, 136, 2, 27, "Input"],
Cell[124943, 3327, 2086, 48, 70, "Output"]
}, Open  ]],
Cell[127044, 3378, 9526, 255, 253, "Input"],
Cell[CellGroupData[{
Cell[136595, 3637, 379, 7, 27, "Input"],
Cell[136977, 3646, 522, 9, 70, "Output"]
}, Open  ]],
Cell[137514, 3658, 1501, 41, 58, "Input"],
Cell[CellGroupData[{
Cell[139040, 3703, 136, 2, 27, "Input"],
Cell[139179, 3707, 572, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139788, 3723, 246, 5, 27, "Input"],
Cell[140037, 3730, 554, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140628, 3746, 246, 5, 27, "Input"],
Cell[140877, 3753, 586, 11, 70, "Output"]
}, Open  ]],
Cell[141478, 3767, 284, 6, 27, "Input"],
Cell[141765, 3775, 310, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[142100, 3786, 138, 2, 27, "Input"],
Cell[142241, 3790, 890, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143168, 3814, 142, 2, 27, "Input"],
Cell[143313, 3818, 533, 11, 70, "Output"]
}, Open  ]],
Cell[143861, 3832, 2280, 61, 103, "Input"],
Cell[CellGroupData[{
Cell[146166, 3897, 303, 5, 27, "Input"],
Cell[146472, 3904, 546, 9, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147067, 3919, 102, 1, 26, "Subsection"],
Cell[147172, 3922, 300, 5, 26, "Text"],
Cell[147475, 3929, 344, 8, 27, "Input"],
Cell[147822, 3939, 604, 16, 30, "Input"],
Cell[148429, 3957, 30504, 848, 1026, "Input"],
Cell[CellGroupData[{
Cell[178958, 4809, 246, 6, 27, "Input"],
Cell[179207, 4817, 636, 11, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[179892, 4834, 111, 1, 26, "Subsection"],
Cell[CellGroupData[{
Cell[180028, 4839, 489, 12, 27, "Input"],
Cell[180520, 4853, 3465, 117, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184022, 4975, 399, 9, 27, "Input"],
Cell[184424, 4986, 19111, 522, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203572, 5513, 268, 6, 27, "Input"],
Cell[203843, 5521, 22901, 644, 70, "Output"]
}, Open  ]],
Cell[226759, 6168, 687, 17, 43, "Input"],
Cell[227449, 6187, 493, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[227967, 6203, 138, 2, 27, "Input"],
Cell[228108, 6207, 868, 15, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[229025, 6228, 378, 5, 26, "Subsection"],
Cell[CellGroupData[{
Cell[229428, 6237, 139, 2, 27, "Input"],
Cell[229570, 6241, 874, 17, 27, "Output"]
}, Open  ]],
Cell[230459, 6261, 1013, 26, 27, "Input"],
Cell[231475, 6289, 265, 5, 27, "Input"],
Cell[231743, 6296, 1636, 43, 103, "Input"],
Cell[233382, 6341, 375, 6, 27, "Input"],
Cell[233760, 6349, 906, 24, 58, "Input"],
Cell[CellGroupData[{
Cell[234691, 6377, 257, 6, 27, "Input"],
Cell[234951, 6385, 591, 11, 32, "Output"],
Cell[235545, 6398, 570, 11, 32, "Output"]
}, Open  ]],
Cell[236130, 6412, 3173, 71, 120, "Input"],
Cell[CellGroupData[{
Cell[239328, 6487, 350, 8, 27, "Input"],
Cell[239681, 6497, 9275, 237, 187, "Output"]
}, Open  ]],
Cell[248971, 6737, 433, 11, 27, "Input"],
Cell[249407, 6750, 317, 6, 27, "Input"],
Cell[249727, 6758, 1405, 30, 43, "Input"],
Cell[251135, 6790, 425, 7, 27, "Input"],
Cell[251563, 6799, 631, 14, 27, "Input"],
Cell[252197, 6815, 1366, 37, 43, "Input"],
Cell[253566, 6854, 1041, 27, 43, "Input"],
Cell[CellGroupData[{
Cell[254632, 6885, 236, 5, 27, "Input"],
Cell[254871, 6892, 477, 8, 27, "Output"]
}, Open  ]],
Cell[255363, 6903, 832, 22, 27, "Input"],
Cell[256198, 6927, 368, 7, 27, "Input"],
Cell[256569, 6936, 6337, 137, 337, "Input"],
Cell[262909, 7075, 254, 5, 27, "Input"],
Cell[263166, 7082, 1974, 44, 103, "Input"],
Cell[265143, 7128, 1866, 51, 118, "Input"],
Cell[267012, 7181, 1043, 25, 27, "Input"],
Cell[268058, 7208, 4544, 103, 313, "Input"],
Cell[272605, 7313, 181, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[272811, 7321, 170, 3, 27, "Input"],
Cell[272984, 7326, 577, 8, 27, "Output"]
}, Open  ]],
Cell[273576, 7337, 3381, 77, 163, "Input"],
Cell[276960, 7416, 443, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[277428, 7429, 459, 7, 27, "Input"],
Cell[277890, 7438, 596, 9, 27, "Output"]
}, Open  ]],
Cell[278501, 7450, 415, 11, 43, "Input"],
Cell[278919, 7463, 3242, 82, 181, "Input"],
Cell[282164, 7547, 984, 23, 27, "Input"],
Cell[CellGroupData[{
Cell[283173, 7574, 375, 5, 27, "Input"],
Cell[283551, 7581, 920, 15, 27, "Output"]
}, Open  ]],
Cell[284486, 7599, 229, 4, 27, "Input"],
Cell[284718, 7605, 6738, 163, 330, "Input"],
Cell[291459, 7770, 1094, 29, 27, "Input"],
Cell[CellGroupData[{
Cell[292578, 7803, 156, 2, 27, "Input"],
Cell[292737, 7807, 214, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

